Accelerating Numerical Relativity Simulations with New Multistep Fourth-Order Runge-Kutta Methods

Many HPC applications that solve differential equations rely on the Runge-Kutta family of methods for time integration. Among these methods, the fourth-order accurate RK4 scheme is especially popular. This time integration scheme requires applications to evaluate four intermediate stages to take one time step. Depending on the complexity of the problem being solved, the evaluation of these intermediate stages can be computationally expensive. In this paper we develop explicit fourth-order accurate Multistep Runge-Kutta (MSRK) methods. The advantage of such methods is that they re-use data from previous time steps, thus requiring fewer intermediate stage evaluations and potentially speeding up applications. We outline a procedure to obtain and tune the method's coefficients by adjusting their stability regions in an attempt to maximize the size that a time step can take. We validate and evaluate our new methods in the context of Numerical Relativity applications using the EinsteinToolkit. We believe, however, that these methods and results should generalize to other applications using explicit Runge-Kutta methods.

==> non_tvd_order_4_steps_2_stages_3.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[     93193,       2253]
NotebookOptionsPosition[     87932,       2148]
NotebookOutlinePosition[     88571,       2170]
CellTagsIndexPosition[     88528,       2167]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Non-TVD Order 4, 2 Steps, 3 Stages", "Title",
 CellChangeTimes->{{3.940692815798855*^9, 3.9406928255694942`*^9}, {
  3.9415889589384727`*^9, 3.9415889802187653`*^9}, {3.941623034827784*^9, 
  3.9416230348970747`*^9}, {3.941711430460465*^9, 3.9417114306653337`*^9}, {
  3.941718756515564*^9, 3.941718756545589*^9}, {3.9423235690484056`*^9, 
  3.9423236055275307`*^9}, {3.9423339058295097`*^9, 3.942333911470172*^9}, {
  3.948328054164995*^9, 3.948328054274003*^9}, {3.979924533194309*^9, 
  3.9799245341411877`*^9}},ExpressionUUID->"bd2891e3-762e-4ed6-bfa0-\
da96c85ea728"],

Cell[CellGroupData[{

Cell["General Definitions", "Section",
 CellChangeTimes->{{3.940692831265684*^9, 3.940692835283886*^9}, {
  3.941585919049292*^9, 3.941585924557109*^9}, {3.941591148233016*^9, 
  3.9415911502563477`*^9}, {3.941712388294455*^9, 
  3.941712390734421*^9}},ExpressionUUID->"5aba9133-c767-4de9-b9b8-\
2949b091eee5"],

Cell[CellGroupData[{

Cell["General Hybrid method", "Subsection",
 CellChangeTimes->{{3.941591169049089*^9, 
  3.941591176785692*^9}},ExpressionUUID->"65674495-7597-48d5-9e0c-\
37259465e00f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"Y", ",", "k"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y", "[", "0", "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"t", "-", "h"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"k", "[", "0", "]"}], "=", 
    RowBox[{"f", "[", 
     RowBox[{"Y", "[", "0", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y", "[", "1", "]"}], "=", 
   RowBox[{"y", "[", "t", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"k", "[", "1", "]"}], "=", 
    RowBox[{"f", "[", 
     RowBox[{"Y", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"y", "[", "t", "]"}], "+", 
    RowBox[{"h", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"2", ",", "0"}], "]"}], 
        RowBox[{"k", "[", "0", "]"}]}], "+", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"2", ",", "1"}], "]"}], 
        RowBox[{"k", "[", "1", "]"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"k", "[", "2", "]"}], "=", 
    RowBox[{"f", "[", 
     RowBox[{"Y", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"y", "[", "t", "]"}], "+", 
    RowBox[{"h", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "0"}], "]"}], 
        RowBox[{"k", "[", "0", "]"}]}], "+", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}], 
        RowBox[{"k", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "2"}], "]"}], 
        RowBox[{"k", "[", "2", "]"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"k", "[", "3", "]"}], "=", 
    RowBox[{"f", "[", 
     RowBox[{"Y", "[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "yUpdate", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yUpdate", "=", 
   RowBox[{
    RowBox[{"y", "[", "t", "]"}], "+", 
    RowBox[{"h", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], 
        RowBox[{"k", "[", "0", "]"}]}], "+", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], 
        RowBox[{"k", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], 
        RowBox[{"k", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], 
        RowBox[{"k", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.94906132138801*^9, 3.9490613388322906`*^9}, {
  3.949061403332831*^9, 3.949061431692678*^9}, {3.94906165043694*^9, 
  3.9490616588342257`*^9}, {3.9490692709512587`*^9, 3.949069276303341*^9}, {
  3.950022924241137*^9, 3.950022929298978*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b163327b-a500-4cb7-9143-814f23e43df2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding coefficients", "Section",
 CellChangeTimes->{{3.9415889836374207`*^9, 
  3.941588992629696*^9}},ExpressionUUID->"469d5d42-04eb-410c-97e0-\
4d7ccf7d46f9"],

Cell[CellGroupData[{

Cell["Model series", "Subsection",
 CellChangeTimes->{{3.941712401118924*^9, 
  3.941712403004519*^9}},ExpressionUUID->"d969cd4d-0d87-40eb-8c2e-\
eedd9475cf86"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "order", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "=", "4"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "derivs", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"derivs", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"y", "[", "t", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "i"}], "}"}]}], "]"}], "->", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"y", "[", "t", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", 
           RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "order"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "modelSer", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"modelSer", "=", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"t", "+", "h"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"h", ",", "0", ",", "order"}], "}"}]}], "]"}], "]"}], "//.", 
     "derivs"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "coeffs", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffs", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"modelSer", "//.", 
       RowBox[{"h", "->", "0"}]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"modelSer", ",", 
         RowBox[{"h", "^", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "order"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.941712717683676*^9, 3.941712723794189*^9}, {
   3.941712767562462*^9, 3.94171288483801*^9}, {3.9417129174563837`*^9, 
   3.9417130151965837`*^9}, 3.941713135941956*^9, {3.9417131723306437`*^9, 
   3.941713254945467*^9}, {3.941713308207189*^9, 3.941713326918939*^9}, {
   3.941713368731258*^9, 3.941713531264101*^9}, {3.9417136648398027`*^9, 
   3.941713760621307*^9}, {3.9417137947291107`*^9, 3.941713798525268*^9}, {
   3.941714133760776*^9, 3.941714136046732*^9}, {3.941714505257707*^9, 
   3.941714517584944*^9}, {3.948801773010504*^9, 3.94880178392522*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"596dc8b0-3f71-4a91-b1e4-a1937086de10"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Series Expansion", "Subsection",
 CellChangeTimes->{{3.941589221123971*^9, 
  3.941589224862073*^9}},ExpressionUUID->"e55fa566-612e-44cf-9850-\
75e1712b7c00"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "ser", "]"}], ";"}], "\n", 
 RowBox[{"ser", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"yUpdate", ",", 
       RowBox[{"{", 
        RowBox[{"h", ",", "0", ",", "order"}], "}"}]}], "]"}], "]"}], "//.", 
    "derivs"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9357599124993787`*^9, 3.9357600370116014`*^9}, {
   3.9358449807710266`*^9, 3.935844983402489*^9}, 3.9360920742421*^9, {
   3.9363650592353625`*^9, 3.936365076683939*^9}, 3.941589077067113*^9, {
   3.941589228912903*^9, 3.9415892479799547`*^9}, {3.941589288742281*^9, 
   3.941589330140171*^9}, {3.941589507363778*^9, 3.941589510418013*^9}, {
   3.941589577403863*^9, 3.941589609103249*^9}, {3.9415896504715157`*^9, 
   3.941589714881584*^9}, {3.941590317181033*^9, 3.941590467341893*^9}, {
   3.941590587657935*^9, 3.941590620330447*^9}, {3.941590743607133*^9, 
   3.9415907571197166`*^9}, {3.941625260979682*^9, 3.9416253328968763`*^9}, {
   3.9416255426910686`*^9, 3.941625582723572*^9}, {3.941625629855947*^9, 
   3.941625762897723*^9}, {3.941645055265624*^9, 3.941645061256181*^9}, {
   3.941645092919196*^9, 3.9416451318725*^9}, {3.941645417766382*^9, 
   3.9416454185602093`*^9}, {3.941646881440033*^9, 3.941646894641656*^9}, {
   3.9416471355601997`*^9, 3.941647135810605*^9}, {3.9416486299807043`*^9, 
   3.941648679508971*^9}, {3.9416487312455597`*^9, 3.941648735950902*^9}, 
   3.941711448180806*^9, 3.9417127146825857`*^9, {3.9417141142791653`*^9, 
   3.941714114756441*^9}, {3.941714166711931*^9, 3.941714168423565*^9}, 
   3.94171419936718*^9, {3.9488026378775377`*^9, 3.948802638624907*^9}, {
   3.949068051867539*^9, 3.949068052727154*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"184ea52d-ca9d-4ad9-b0fc-8a989fd891d8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"6", " ", 
     RowBox[{"y", "[", "t", "]"}]}], "+", 
    RowBox[{"h", " ", 
     RowBox[{"f", "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", "[", "0", "]"}], "+", 
          RowBox[{"b", "[", "1", "]"}], "+", 
          RowBox[{"b", "[", "2", "]"}], "+", 
          RowBox[{"b", "[", "3", "]"}]}], ")"}]}], "+", 
       RowBox[{"h", " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"y", "[", "t", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"b", "[", "0", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"2", ",", "0"}], "]"}], "+", 
                RowBox[{"a", "[", 
                 RowBox[{"2", ",", "1"}], "]"}]}], ")"}], " ", 
              RowBox[{"b", "[", "2", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"3", ",", "0"}], "]"}], "+", 
                RowBox[{"a", "[", 
                 RowBox[{"3", ",", "1"}], "]"}], "+", 
                RowBox[{"a", "[", 
                 RowBox[{"3", ",", "2"}], "]"}]}], ")"}], " ", 
              RowBox[{"b", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"h", " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"y", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b", "[", "0", "]"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"a", "[", 
                  RowBox[{"2", ",", "0"}], "]"}], " ", 
                 RowBox[{"b", "[", "2", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"a", "[", 
                    RowBox[{"3", ",", "0"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{"2", ",", "0"}], "]"}], "+", 
                    RowBox[{"a", "[", 
                    RowBox[{"2", ",", "1"}], "]"}]}], ")"}], " ", 
                    RowBox[{"a", "[", 
                    RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}], " ", 
                 RowBox[{"b", "[", "3", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"h", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"b", "[", "0", "]"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{"3", ",", "0"}], "]"}], " ", 
                    RowBox[{"b", "[", "3", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"a", "[", 
                    RowBox[{"2", ",", "0"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"b", "[", "2", "]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"a", "[", 
                    RowBox[{"3", ",", "2"}], "]"}], " ", 
                    RowBox[{"b", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"y", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "3"], " ", 
     SuperscriptBox[
      RowBox[{"f", "[", 
       RowBox[{"y", "[", "t", "]"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", "[", "0", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"2", ",", "0"}], "]"}], "+", 
              RowBox[{"a", "[", 
               RowBox[{"2", ",", "1"}], "]"}]}], ")"}], "2"], " ", 
           RowBox[{"b", "[", "2", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"3", ",", "0"}], "]"}], "+", 
              RowBox[{"a", "[", 
               RowBox[{"3", ",", "1"}], "]"}], "+", 
              RowBox[{"a", "[", 
               RowBox[{"3", ",", "2"}], "]"}]}], ")"}], "2"], " ", 
           RowBox[{"b", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"h", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"b", "[", "0", "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"a", "[", 
            RowBox[{"2", ",", "0"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"a", "[", 
               RowBox[{"2", ",", "0"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"a", "[", 
               RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"b", "[", "2", "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"a", "[", 
            RowBox[{"3", ",", "0"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"a", "[", 
               RowBox[{"3", ",", "0"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"a", "[", 
               RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"b", "[", "3", "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"a", "[", 
            RowBox[{"3", ",", "2"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"a", "[", 
               RowBox[{"3", ",", "0"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"2", ",", "0"}], "]"}], "+", 
                RowBox[{"a", "[", 
                 RowBox[{"2", ",", "1"}], "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a", "[", 
                 RowBox[{"2", ",", "0"}], "]"}], "+", 
                RowBox[{"a", "[", 
                 RowBox[{"2", ",", "1"}], "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"a", "[", 
                    RowBox[{"3", ",", "0"}], "]"}], "+", 
                   RowBox[{"a", "[", 
                    RowBox[{"3", ",", "1"}], "]"}], "+", 
                   RowBox[{"a", "[", 
                    RowBox[{"3", ",", "2"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"b", "[", "3", "]"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"y", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["f", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"b", "[", "0", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"2", ",", "0"}], "]"}], "+", 
           RowBox[{"a", "[", 
            RowBox[{"2", ",", "1"}], "]"}]}], ")"}], "3"], " ", 
        RowBox[{"b", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"3", ",", "0"}], "]"}], "+", 
           RowBox[{"a", "[", 
            RowBox[{"3", ",", "1"}], "]"}], "+", 
           RowBox[{"a", "[", 
            RowBox[{"3", ",", "2"}], "]"}]}], ")"}], "3"], " ", 
        RowBox[{"b", "[", "3", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"f", "[", 
       RowBox[{"y", "[", "t", "]"}], "]"}], "3"], " ", 
     RowBox[{
      SuperscriptBox["f", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.941714201691828*^9, 3.941715499109041*^9, 3.941718824732114*^9, 
   3.941724967239381*^9, 3.9417291450017*^9, 3.941729785742117*^9, 
   3.9417298683147583`*^9, 3.941729959223194*^9, 3.9417300718246593`*^9, 
   3.9417331684381733`*^9, 3.9421593390548153`*^9, 3.942159992805332*^9, 
   3.9421606041112013`*^9, 3.942164726353794*^9, 3.942186768159225*^9, 
   3.942323784654323*^9, 3.942331163587501*^9, 3.9423323380917387`*^9, 
   3.9423330837420883`*^9, 3.942334559928617*^9, 3.942335876806508*^9, 
   3.942357049232827*^9, 3.9423667895947866`*^9, 3.942366825644033*^9, 
   3.942367850748797*^9, 3.94236944985917*^9, 3.9423700352502127`*^9, 
   3.9424310210360727`*^9, 3.94243815845685*^9, 3.942439008898247*^9, 
   3.942440078651431*^9, 3.942440347336589*^9, 3.9424408067138243`*^9, 
   3.9424896110116873`*^9, 3.9424898241937227`*^9, 3.942510095956094*^9, 
   3.9427825813758783`*^9, {3.947958201729437*^9, 3.94795821712495*^9}, 
   3.94796122849404*^9, 3.948189739651752*^9, 3.948190693613262*^9, 
   3.94819360974561*^9, 3.948194192933146*^9, 3.948802276263*^9, 
   3.9488026422084837`*^9, 3.9488076580846167`*^9, 3.948927533309347*^9, 
   3.948928404820211*^9, {3.9490680490639963`*^9, 3.94906805629176*^9}, 
   3.949069077073986*^9, 3.949069197222022*^9, 3.949069331118606*^9, 
   3.949069558822193*^9, 3.950022861352845*^9, 3.9500229724057817`*^9, 
   3.950025284914061*^9, 3.950050881781933*^9, 3.950052791500811*^9, 
   3.950186742306085*^9, 3.950187172093676*^9, 3.950187490797174*^9, 
   3.950187533147767*^9, 3.95018882508394*^9, 3.9501890396982937`*^9, 
   3.950189370770343*^9, 3.950189472742062*^9, 3.950189506664155*^9, 
   3.950189692555852*^9, 3.9501897892602797`*^9, 3.950189983625339*^9, 
   3.950199487447504*^9, {3.9501996067159243`*^9, 3.950199622589838*^9}, 
   3.950202518263607*^9, 3.950204664059186*^9, 3.9502047839704*^9, 
   3.950215420437146*^9, 3.950288811990241*^9, 3.950637601562751*^9, 
   3.9507790474782553`*^9, 3.9512154261172247`*^9, 3.951227881824613*^9, 
   3.979924587721592*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"6e70d73a-0b92-493b-ab37-410a1378be72"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Condition on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "ij"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c06d7ac7-8ea7-45de-b5ee-e388beaf0cac"]
}], "Subsection",
 CellChangeTimes->{{3.950188829751728*^9, 
  3.950188845038741*^9}},ExpressionUUID->"92752f7e-4620-49fa-a0a3-\
c5908cbc642f"],

Cell[TextData[{
 "A popular condition (which is neither necessary or sufficient) in RK \
methods is to set\[LineSeparator]\[LineSeparator]",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "0"}], 
      RowBox[{"i", "-", "1"}]], 
     SubscriptBox["a", "ij"]}], "=", 
    SubscriptBox["c", "i"]}], TraditionalForm]],ExpressionUUID->
  "02fd3cfb-1402-4bd5-9991-a0d689f4d524"],
 " for i = 2,...,s\n\nIf we choose c[i], we can simplify equations"
}], "Text",
 CellChangeTimes->{{3.950188248283783*^9, 3.9501882520272083`*^9}, {
  3.950188293671165*^9, 3.950188400757958*^9}, {3.950188474146902*^9, 
  3.9501884743787127`*^9}, {3.950188539367948*^9, 
  3.950188562335964*^9}},ExpressionUUID->"2b3f9192-5794-4984-a7a6-\
4761e1905648"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "c", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "2", "]"}], "=", "c2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", "3", "]"}], "=", "c3"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "aRules", "]"}], "\[IndentingNewLine]", 
 RowBox[{"aRules", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"i", ",", "j"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}], "==", 
       RowBox[{"c", "[", "i", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", "3"}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.95018853173947*^9, 3.950188532697644*^9}, {
   3.950188680690218*^9, 3.950188796055584*^9}, {3.950189084763743*^9, 
   3.950189085023115*^9}, 3.950189361221476*^9, {3.950189467989545*^9, 
   3.950189497316143*^9}, {3.9501896821757097`*^9, 3.950189682925571*^9}, {
   3.950189772792531*^9, 3.950189830662587*^9}, {3.950199476082181*^9, 
   3.950199476128598*^9}, {3.950199595896476*^9, 3.950199596307303*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"df2fbf70-2710-41e5-9a66-804ea6b483f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"c2", "-", 
     RowBox[{"a", "[", 
      RowBox[{"2", ",", "0"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"c3", "-", 
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "0"}], "]"}], "-", 
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9501887426218977`*^9, 3.950188797422182*^9}, 
   3.950188881793264*^9, 3.950189043740734*^9, 3.950189085546418*^9, 
   3.950189370804484*^9, {3.950189472761973*^9, 3.9501895066908283`*^9}, {
   3.9501896838972797`*^9, 3.95018969258813*^9}, 3.950189789292048*^9, {
   3.9501898250856*^9, 3.950189831565536*^9}, 3.950189983694599*^9, {
   3.950199477153914*^9, 3.9501994877272997`*^9}, {3.9501996096333*^9, 
   3.950199622618156*^9}, 3.950202518311475*^9, 3.950204664116721*^9, 
   3.95020478421035*^9, 3.950215420481309*^9, 3.95028881206686*^9, 
   3.950637601626977*^9, 3.950779047704587*^9, 3.951215426177294*^9, 
   3.951227881875663*^9, 3.97992458776926*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"63a7b213-cd65-45e2-8761-a9b8c04ec71f"]
}, Open  ]],

Cell[TextData[{
 "We can also use\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "sb"], 
     SubscriptBox["b", "i"]}], "=", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2e667f52-11c1-4047-8068-0f1e90f54381"]
}], "Text",
 CellChangeTimes->{{3.9501888937568903`*^9, 
  3.950188953598304*^9}},ExpressionUUID->"899631c5-6b92-4a24-a1ed-\
e7048199fd5a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "bRule", "]"}], "\[IndentingNewLine]", 
 RowBox[{"bRule", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"b", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "==", "1"}], "]"}],
    "]"}]}]}], "Input",
 CellChangeTimes->{{3.950188962863778*^9, 3.95018900923967*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"a4b53a94-0240-4ab7-8c99-7c9c0f7e2013"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
   RowBox[{"1", "-", 
    RowBox[{"b", "[", "0", "]"}], "-", 
    RowBox[{"b", "[", "1", "]"}], "-", 
    RowBox[{"b", "[", "2", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.950189002212923*^9, 3.950189009718519*^9}, 
   3.950189046823114*^9, 3.9501893708308268`*^9, 3.9501894727814407`*^9, 
   3.950189506717566*^9, 3.950189692614102*^9, 3.950189838766852*^9, 
   3.950189983717884*^9, 3.950199487749845*^9, {3.950199616710153*^9, 
   3.950199622646657*^9}, 3.950202518329185*^9, 3.950204664145893*^9, 
   3.95020478424078*^9, 3.950215420501265*^9, 3.950288812083427*^9, 
   3.95063760164629*^9, 3.950779047740315*^9, 3.9512154261895227`*^9, 
   3.951227881892654*^9, 3.97992458777806*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"91cb3540-a0c1-4274-91ea-b2fa251ac0f8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficient Equations", "Subsection",
 CellChangeTimes->{{3.941589367009802*^9, 
  3.94158937132192*^9}},ExpressionUUID->"7f8662b4-a592-45ab-b3e1-\
77cac60c3858"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "eq0", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eq0", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ser", "/.", 
      RowBox[{"h", "->", "0"}]}], ")"}], "-", 
    RowBox[{"coeffs", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.941714238514306*^9, 3.941714238777987*^9}, {
  3.9417145298147907`*^9, 3.941714534084105*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"71ab1c79-6be9-49cf-a7ac-0eb09d29d1f5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.941647329399804*^9, 3.9416477010916967`*^9, 3.941648275878438*^9, {
   3.9417142260550137`*^9, 3.9417142399206*^9}, 3.941714534613742*^9, 
   3.941715499181005*^9, 3.9417188371536016`*^9, 3.9417249672628117`*^9, 
   3.941729145027171*^9, 3.941729875591613*^9, 3.941729959241767*^9, 
   3.941730071850505*^9, 3.9417331684566727`*^9, 3.9421593390796127`*^9, 
   3.942159992832127*^9, 3.942160604182639*^9, 3.942164726372723*^9, 
   3.942186768219411*^9, 3.942324062391282*^9, 3.942331163652609*^9, 
   3.942332338162616*^9, 3.942333083788048*^9, 3.9423346027933607`*^9, 
   3.942335876897623*^9, 3.942357049314767*^9, 3.942366789646296*^9, 
   3.9423668257071667`*^9, 3.9423678508037357`*^9, 3.9423694499083433`*^9, 
   3.9423700352989388`*^9, 3.9424310210803747`*^9, 3.9424381585149803`*^9, 
   3.9424390089580793`*^9, 3.9424400794186077`*^9, 3.9424403474064074`*^9, 
   3.9424408067697*^9, 3.942489611070485*^9, 3.942489824254058*^9, 
   3.942510096004603*^9, 3.942782581436575*^9, 3.94795822011339*^9, 
   3.947961228619863*^9, 3.94818973976512*^9, 3.9481906936649513`*^9, 
   3.948193609837681*^9, 3.948194192947613*^9, 3.948802276312687*^9, 
   3.94880265418286*^9, {3.948807669883333*^9, 3.9488076832923*^9}, 
   3.948927555729658*^9, 3.94892840487591*^9, 3.94892846356295*^9, 
   3.949068063119255*^9, 3.949069077125897*^9, 3.949069197285413*^9, 
   3.9490693314667883`*^9, 3.949069558862714*^9, 3.950022871872518*^9, 
   3.950022976530732*^9, 3.950025284980371*^9, 3.9500508818418827`*^9, 
   3.950052791540139*^9, 3.9501867423658447`*^9, 3.950187172152575*^9, 
   3.9501874909917917`*^9, 3.9501875331882067`*^9, 3.9501888251512127`*^9, 
   3.950189051316065*^9, 3.950189370860053*^9, 3.9501894728014803`*^9, 
   3.9501895067447557`*^9, 3.950189692641953*^9, 3.950189840689541*^9, 
   3.950189983741576*^9, 3.9501994877725973`*^9, 3.950199622675696*^9, 
   3.9502025183464327`*^9, 3.9502046641727943`*^9, 3.950204784272462*^9, 
   3.9502154205214977`*^9, 3.950288812088436*^9, 3.950637601663897*^9, 
   3.950779047757516*^9, 3.951215426202434*^9, 3.9512278819074078`*^9, 
   3.979924587786799*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"2a6cc1a5-e02e-43e8-b95b-8fb06856be94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "eq1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"eq1", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"ser", ",", "h"}], "]"}], "-", 
     RowBox[{"coeffs", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq1", "=", 
  RowBox[{"eq1", "/", 
   RowBox[{"f", "[", 
    RowBox[{"y", "[", "t", "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.941714246024371*^9, 3.941714246296949*^9}, {
   3.94171453693859*^9, 3.94171454145324*^9}, {3.941715965075802*^9, 
   3.94171597712425*^9}, {3.942440086406068*^9, 3.942440127749486*^9}, {
   3.942440272597611*^9, 3.942440272967559*^9}, 3.947958716353157*^9, {
   3.9490690342835283`*^9, 3.9490690822134933`*^9}, {3.950022880969158*^9, 
   3.95002288295844*^9}, {3.950022999704257*^9, 3.950023012781013*^9}, {
   3.95018716097709*^9, 3.950187162410235*^9}, {3.950187454574102*^9, 
   3.950187456691291*^9}, {3.950187514014009*^9, 3.950187519537156*^9}, {
   3.9501890541086617`*^9, 3.9501890697314463`*^9}, {3.95020467456533*^9, 
   3.9502046750164843`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"4d29548b-c317-458f-afb8-955d355213f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"b", "[", "0", "]"}], "+", 
    RowBox[{"b", "[", "1", "]"}], "+", 
    RowBox[{"b", "[", "2", "]"}], "+", 
    RowBox[{"b", "[", "3", "]"}]}], ")"}], " ", 
  RowBox[{"f", "[", 
   RowBox[{"y", "[", "t", "]"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.95018751565106*^9, 3.950187533216784*^9}, 
   3.950189070175572*^9, 3.9501893708898277`*^9, 3.950189472821862*^9, 
   3.950189506772644*^9, 3.950189692669511*^9, 3.9501898424856873`*^9, 
   3.950189983768121*^9, 3.950199487798521*^9, 3.9501996227045593`*^9, 
   3.950202518364471*^9, {3.9502046641991253`*^9, 3.950204675678246*^9}, 
   3.950204784304265*^9, 3.950215420544191*^9, 3.9502888121167173`*^9, 
   3.950637601682166*^9, 3.950779047777562*^9, 3.951215426214262*^9, 
   3.951227881923534*^9, 3.979924587795067*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"27978ca7-6325-462d-b01f-325164289747"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{"b", "[", "0", "]"}], "+", 
  RowBox[{"b", "[", "1", "]"}], "+", 
  RowBox[{"b", "[", "2", "]"}], "+", 
  RowBox[{"b", "[", "3", "]"}]}]], "Output",
 CellChangeTimes->{{3.95018751565106*^9, 3.950187533216784*^9}, 
   3.950189070175572*^9, 3.9501893708898277`*^9, 3.950189472821862*^9, 
   3.950189506772644*^9, 3.950189692669511*^9, 3.9501898424856873`*^9, 
   3.950189983768121*^9, 3.950199487798521*^9, 3.9501996227045593`*^9, 
   3.950202518364471*^9, {3.9502046641991253`*^9, 3.950204675678246*^9}, 
   3.950204784304265*^9, 3.950215420544191*^9, 3.9502888121167173`*^9, 
   3.950637601682166*^9, 3.950779047777562*^9, 3.951215426214262*^9, 
   3.951227881923534*^9, 3.979924587795445*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"952f0f3b-e1bb-4b1e-b9ac-10cee487734e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "eq2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"eq2", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"ser", ",", 
       RowBox[{"h", "^", "2"}]}], "]"}], "-", 
     RowBox[{"coeffs", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq2", "=", 
  RowBox[{"eq2", "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}], 
     RowBox[{
      RowBox[{"f", "'"}], "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.941714345577795*^9, 3.941714345899561*^9}, {
   3.941714545016885*^9, 3.94171454979241*^9}, {3.941715980722151*^9, 
   3.94171601243222*^9}, {3.942440141912985*^9, 3.942440143494874*^9}, {
   3.942440275533568*^9, 3.9424402759638157`*^9}, 3.947958713856925*^9, {
   3.95018907469794*^9, 3.950189095148848*^9}, 3.950204669525228*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"d8d521eb-2aa9-43e8-8049-3eb930f0fedb"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", "0", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"2", ",", "0"}], "]"}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"2", ",", "1"}], "]"}]}], ")"}], " ", 
     RowBox[{"b", "[", "2", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"3", ",", "2"}], "]"}]}], ")"}], " ", 
     RowBox[{"b", "[", "3", "]"}]}]}], ")"}], " ", 
  RowBox[{"f", "[", 
   RowBox[{"y", "[", "t", "]"}], "]"}], " ", 
  RowBox[{
   SuperscriptBox["f", "\[Prime]",
    MultilineFunction->None], "[", 
   RowBox[{"y", "[", "t", "]"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.94164735217276*^9, 3.941647705231915*^9, 3.941648275937289*^9, 
   3.941714347921204*^9, 3.941714550219659*^9, 3.941715504191958*^9, {
   3.941715994569776*^9, 3.941716012898872*^9}, 3.9417188454319153`*^9, 
   3.94172496731129*^9, 3.94172914507981*^9, 3.941729959287628*^9, 
   3.941730071906571*^9, 3.941733168496299*^9, 3.9421593391205273`*^9, 
   3.942159992892844*^9, 3.942160604232381*^9, 3.942164726416003*^9, 
   3.942186768272428*^9, 3.94232407457803*^9, 3.942331163718392*^9, 
   3.9423323382255383`*^9, 3.942333083837731*^9, 3.942334610160853*^9, 
   3.94233587699254*^9, 3.94235704940453*^9, 3.9423667897195597`*^9, 
   3.9423668257888203`*^9, 3.9423678509057903`*^9, 3.9423694499726*^9, 
   3.942370035365159*^9, 3.942431021147401*^9, 3.942438158587569*^9, 
   3.942439009039256*^9, 3.942440143959683*^9, 3.9424403474972143`*^9, 
   3.9424408068505163`*^9, 3.942489611148744*^9, 3.942489824337594*^9, 
   3.942510096075388*^9, 3.942782581506093*^9, 3.9479582278771563`*^9, 
   3.947958714315403*^9, 3.947961228684608*^9, 3.948189739842484*^9, 
   3.948190693735569*^9, 3.948193609947473*^9, 3.948194192976466*^9, 
   3.948802276390139*^9, 3.948802658971375*^9, 3.9488076882728453`*^9, 
   3.948927567444262*^9, 3.9489284050338497`*^9, 3.948928467520776*^9, 
   3.949068068392683*^9, {3.9490690772307177`*^9, 3.949069084912619*^9}, 
   3.949069203681072*^9, 3.949069331596163*^9, 3.94906955898741*^9, 
   3.9500230204726458`*^9, 3.950025285133278*^9, 3.950050881984764*^9, 
   3.9500527916970263`*^9, 3.950186742518009*^9, 3.950187172229498*^9, 
   3.950187491084854*^9, 3.950187533275309*^9, {3.950189078537552*^9, 
   3.9501890958777943`*^9}, 3.950189370924396*^9, 3.950189472841401*^9, 
   3.950189506800902*^9, 3.950189692698823*^9, 3.950189844122789*^9, 
   3.950189983805541*^9, 3.950199487825543*^9, 3.9501996227382097`*^9, 
   3.950202518397489*^9, {3.950204664232609*^9, 3.950204672412607*^9}, 
   3.950204784356776*^9, 3.9502154205947933`*^9, 3.950288812169229*^9, 
   3.950637601733431*^9, 3.95077904783127*^9, 3.951215426262129*^9, 
   3.951227881973321*^9, 3.979924587822187*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"a2f5b64c-6298-4a27-bf15-aba3b57bf81f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", "0", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"2", ",", "0"}], "]"}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"2", ",", "1"}], "]"}]}], ")"}], " ", 
     RowBox[{"b", "[", "2", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"3", ",", "2"}], "]"}]}], ")"}], " ", 
     RowBox[{"b", "[", "3", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.94164735217276*^9, 3.941647705231915*^9, 3.941648275937289*^9, 
   3.941714347921204*^9, 3.941714550219659*^9, 3.941715504191958*^9, {
   3.941715994569776*^9, 3.941716012898872*^9}, 3.9417188454319153`*^9, 
   3.94172496731129*^9, 3.94172914507981*^9, 3.941729959287628*^9, 
   3.941730071906571*^9, 3.941733168496299*^9, 3.9421593391205273`*^9, 
   3.942159992892844*^9, 3.942160604232381*^9, 3.942164726416003*^9, 
   3.942186768272428*^9, 3.94232407457803*^9, 3.942331163718392*^9, 
   3.9423323382255383`*^9, 3.942333083837731*^9, 3.942334610160853*^9, 
   3.94233587699254*^9, 3.94235704940453*^9, 3.9423667897195597`*^9, 
   3.9423668257888203`*^9, 3.9423678509057903`*^9, 3.9423694499726*^9, 
   3.942370035365159*^9, 3.942431021147401*^9, 3.942438158587569*^9, 
   3.942439009039256*^9, 3.942440143959683*^9, 3.9424403474972143`*^9, 
   3.9424408068505163`*^9, 3.942489611148744*^9, 3.942489824337594*^9, 
   3.942510096075388*^9, 3.942782581506093*^9, 3.9479582278771563`*^9, 
   3.947958714315403*^9, 3.947961228684608*^9, 3.948189739842484*^9, 
   3.948190693735569*^9, 3.948193609947473*^9, 3.948194192976466*^9, 
   3.948802276390139*^9, 3.948802658971375*^9, 3.9488076882728453`*^9, 
   3.948927567444262*^9, 3.9489284050338497`*^9, 3.948928467520776*^9, 
   3.949068068392683*^9, {3.9490690772307177`*^9, 3.949069084912619*^9}, 
   3.949069203681072*^9, 3.949069331596163*^9, 3.94906955898741*^9, 
   3.9500230204726458`*^9, 3.950025285133278*^9, 3.950050881984764*^9, 
   3.9500527916970263`*^9, 3.950186742518009*^9, 3.950187172229498*^9, 
   3.950187491084854*^9, 3.950187533275309*^9, {3.950189078537552*^9, 
   3.9501890958777943`*^9}, 3.950189370924396*^9, 3.950189472841401*^9, 
   3.950189506800902*^9, 3.950189692698823*^9, 3.950189844122789*^9, 
   3.950189983805541*^9, 3.950199487825543*^9, 3.9501996227382097`*^9, 
   3.950202518397489*^9, {3.950204664232609*^9, 3.950204672412607*^9}, 
   3.950204784356776*^9, 3.9502154205947933`*^9, 3.950288812169229*^9, 
   3.950637601733431*^9, 3.95077904783127*^9, 3.951215426262129*^9, 
   3.951227881973321*^9, 3.979924587822715*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"581eb25d-3c70-446b-9b6c-53cd6098d7f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"eq3", ",", "eq3A", ",", "eq3B"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3", "=", 
   RowBox[{"ExpandAll", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"ser", ",", 
        RowBox[{"h", "^", "3"}]}], "]"}], "-", 
      RowBox[{"coeffs", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], ")"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eq3", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"eq3", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"y", "[", "t", "]"}], "]"}], 
       SuperscriptBox[
        RowBox[{
         RowBox[{"f", "'"}], "[", 
         RowBox[{"y", "[", "t", "]"}], "]"}], "2"]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"f", "[", 
         RowBox[{"y", "[", "t", "]"}], "]"}], "2"], 
       RowBox[{
        RowBox[{"f", "''"}], "[", 
        RowBox[{"y", "[", "t", "]"}], "]"}]}]}], "}"}], ",", "FullSimplify"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq3A", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"eq3", ",", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}], 
     SuperscriptBox[
      RowBox[{
       RowBox[{"f", "'"}], "[", 
       RowBox[{"y", "[", "t", "]"}], "]"}], "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq3B", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"eq3", ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"f", "[", 
       RowBox[{"y", "[", "t", "]"}], "]"}], "2"], 
     RowBox[{
      RowBox[{"f", "''"}], "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9423240972686367`*^9, 3.942324108308712*^9}, {
   3.9423241509327106`*^9, 3.942324176894456*^9}, {3.942328746388644*^9, 
   3.942328959083865*^9}, {3.942440155331811*^9, 3.942440158729377*^9}, {
   3.9424402782361794`*^9, 3.9424402795649357`*^9}, {3.9479587079100933`*^9, 
   3.9479587089332848`*^9}, {3.9488077051463537`*^9, 3.948807710739081*^9}, 
   3.950189108617854*^9, {3.95020470872567*^9, 3.950204710976142*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"c5e07d09-2816-401a-8a36-90f6d1bdf542"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "6"]}], "+", 
     FractionBox[
      RowBox[{"b", "[", "0", "]"}], "2"], "-", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "0"}], "]"}], " ", 
      RowBox[{"b", "[", "2", "]"}]}], "-", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "0"}], "]"}], " ", 
      RowBox[{"b", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"2", ",", "0"}], "]"}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], ")"}], " ", 
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "2"}], "]"}], " ", 
      RowBox[{"b", "[", "3", "]"}]}]}], ")"}], " ", 
   RowBox[{"f", "[", 
    RowBox[{"y", "[", "t", "]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", 
     RowBox[{"y", "[", "t", "]"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"b", "[", "0", "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}], "+", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], ")"}], "2"], " ", 
      RowBox[{"b", "[", "2", "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}], "+", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}], "+", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], ")"}], "2"], " ", 
      RowBox[{"b", "[", "3", "]"}]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"f", "[", 
     RowBox[{"y", "[", "t", "]"}], "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"y", "[", "t", "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.9423241576340303`*^9, {3.9423287787008667`*^9, 3.942328828114588*^9}, {
   3.942328869158338*^9, 3.942328905517918*^9}, {3.942328943019495*^9, 
   3.942328959984272*^9}, 3.942331163819098*^9, 3.9423323383115664`*^9, 
   3.9423330839169483`*^9, 3.9423346470842*^9, 3.942335877093557*^9, 
   3.942357049504095*^9, 3.942366789821529*^9, 3.942366825893111*^9, 
   3.9423678510200377`*^9, 3.942369450076127*^9, 3.942370035468234*^9, 
   3.9424310212449512`*^9, 3.9424381586870937`*^9, 3.942439009136224*^9, 
   3.942440159236217*^9, 3.942440347593192*^9, 3.942440806948512*^9, 
   3.9424896112491407`*^9, 3.9424898244395103`*^9, 3.942510096175089*^9, 
   3.942782581603544*^9, 3.9479582432483664`*^9, 3.9479587101768093`*^9, 
   3.9479612287833567`*^9, 3.9481897399474163`*^9, 3.948190693836673*^9, 
   3.94819361005136*^9, 3.9481941929918537`*^9, 3.9488022764897957`*^9, 
   3.948802661766252*^9, {3.94880769158889*^9, 3.948807712109088*^9}, 
   3.94892757005881*^9, 3.9489284053178787`*^9, 3.9489284705706253`*^9, 
   3.9490680726358957`*^9, {3.9490690774588833`*^9, 3.949069086813446*^9}, 
   3.9490692085562572`*^9, 3.949069331814991*^9, 3.949069559380291*^9, 
   3.950023026343173*^9, 3.9500252854149847`*^9, 3.950050882251473*^9, 
   3.950052791976898*^9, 3.95018674278867*^9, 3.950187172330537*^9, 
   3.9501874911869993`*^9, 3.950187533380127*^9, 3.950189109936541*^9, 
   3.950189371020557*^9, 3.950189472922874*^9, 3.950189506864416*^9, 
   3.9501896927867393`*^9, 3.950189846465282*^9, 3.950189983900709*^9, 
   3.950199487959179*^9, 3.9501996228468943`*^9, 3.9502025185002737`*^9, 
   3.950204664338908*^9, 3.950204711822373*^9, 3.950204784459491*^9, 
   3.950215420694125*^9, 3.950288812272485*^9, 3.9506376018313017`*^9, 
   3.950779047932143*^9, 3.95121542635682*^9, 3.951227882073125*^9, 
   3.979924587876821*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"6cb7e2d4-3605-437b-aaf4-d90ec7e93753"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "6"]}], "+", 
  FractionBox[
   RowBox[{"b", "[", "0", "]"}], "2"], "-", 
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"2", ",", "0"}], "]"}], " ", 
   RowBox[{"b", "[", "2", "]"}]}], "-", 
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"3", ",", "0"}], "]"}], " ", 
   RowBox[{"b", "[", "3", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"2", ",", "0"}], "]"}], "+", 
     RowBox[{"a", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}], ")"}], " ", 
   RowBox[{"a", "[", 
    RowBox[{"3", ",", "2"}], "]"}], " ", 
   RowBox[{"b", "[", "3", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.9423241576340303`*^9, {3.9423287787008667`*^9, 3.942328828114588*^9}, {
   3.942328869158338*^9, 3.942328905517918*^9}, {3.942328943019495*^9, 
   3.942328959984272*^9}, 3.942331163819098*^9, 3.9423323383115664`*^9, 
   3.9423330839169483`*^9, 3.9423346470842*^9, 3.942335877093557*^9, 
   3.942357049504095*^9, 3.942366789821529*^9, 3.942366825893111*^9, 
   3.9423678510200377`*^9, 3.942369450076127*^9, 3.942370035468234*^9, 
   3.9424310212449512`*^9, 3.9424381586870937`*^9, 3.942439009136224*^9, 
   3.942440159236217*^9, 3.942440347593192*^9, 3.942440806948512*^9, 
   3.9424896112491407`*^9, 3.9424898244395103`*^9, 3.942510096175089*^9, 
   3.942782581603544*^9, 3.9479582432483664`*^9, 3.9479587101768093`*^9, 
   3.9479612287833567`*^9, 3.9481897399474163`*^9, 3.948190693836673*^9, 
   3.94819361005136*^9, 3.9481941929918537`*^9, 3.9488022764897957`*^9, 
   3.948802661766252*^9, {3.94880769158889*^9, 3.948807712109088*^9}, 
   3.94892757005881*^9, 3.9489284053178787`*^9, 3.9489284705706253`*^9, 
   3.9490680726358957`*^9, {3.9490690774588833`*^9, 3.949069086813446*^9}, 
   3.9490692085562572`*^9, 3.949069331814991*^9, 3.949069559380291*^9, 
   3.950023026343173*^9, 3.9500252854149847`*^9, 3.950050882251473*^9, 
   3.950052791976898*^9, 3.95018674278867*^9, 3.950187172330537*^9, 
   3.9501874911869993`*^9, 3.950187533380127*^9, 3.950189109936541*^9, 
   3.950189371020557*^9, 3.950189472922874*^9, 3.950189506864416*^9, 
   3.9501896927867393`*^9, 3.950189846465282*^9, 3.950189983900709*^9, 
   3.950199487959179*^9, 3.9501996228468943`*^9, 3.9502025185002737`*^9, 
   3.950204664338908*^9, 3.950204711822373*^9, 3.950204784459491*^9, 
   3.950215420694125*^9, 3.950288812272485*^9, 3.9506376018313017`*^9, 
   3.950779047932143*^9, 3.95121542635682*^9, 3.951227882073125*^9, 
   3.979924587877358*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"c05a3f3e-d6fc-4fa9-abf4-a351bb9750b7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"2", ",", "0"}], "]"}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], ")"}], "2"], " ", 
     RowBox[{"b", "[", "2", "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "0"}], "]"}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}], ")"}], "2"], " ", 
     RowBox[{"b", "[", "3", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.9423241576340303`*^9, {3.9423287787008667`*^9, 3.942328828114588*^9}, {
   3.942328869158338*^9, 3.942328905517918*^9}, {3.942328943019495*^9, 
   3.942328959984272*^9}, 3.942331163819098*^9, 3.9423323383115664`*^9, 
   3.9423330839169483`*^9, 3.9423346470842*^9, 3.942335877093557*^9, 
   3.942357049504095*^9, 3.942366789821529*^9, 3.942366825893111*^9, 
   3.9423678510200377`*^9, 3.942369450076127*^9, 3.942370035468234*^9, 
   3.9424310212449512`*^9, 3.9424381586870937`*^9, 3.942439009136224*^9, 
   3.942440159236217*^9, 3.942440347593192*^9, 3.942440806948512*^9, 
   3.9424896112491407`*^9, 3.9424898244395103`*^9, 3.942510096175089*^9, 
   3.942782581603544*^9, 3.9479582432483664`*^9, 3.9479587101768093`*^9, 
   3.9479612287833567`*^9, 3.9481897399474163`*^9, 3.948190693836673*^9, 
   3.94819361005136*^9, 3.9481941929918537`*^9, 3.9488022764897957`*^9, 
   3.948802661766252*^9, {3.94880769158889*^9, 3.948807712109088*^9}, 
   3.94892757005881*^9, 3.9489284053178787`*^9, 3.9489284705706253`*^9, 
   3.9490680726358957`*^9, {3.9490690774588833`*^9, 3.949069086813446*^9}, 
   3.9490692085562572`*^9, 3.949069331814991*^9, 3.949069559380291*^9, 
   3.950023026343173*^9, 3.9500252854149847`*^9, 3.950050882251473*^9, 
   3.950052791976898*^9, 3.95018674278867*^9, 3.950187172330537*^9, 
   3.9501874911869993`*^9, 3.950187533380127*^9, 3.950189109936541*^9, 
   3.950189371020557*^9, 3.950189472922874*^9, 3.950189506864416*^9, 
   3.9501896927867393`*^9, 3.950189846465282*^9, 3.950189983900709*^9, 
   3.950199487959179*^9, 3.9501996228468943`*^9, 3.9502025185002737`*^9, 
   3.950204664338908*^9, 3.950204711822373*^9, 3.950204784459491*^9, 
   3.950215420694125*^9, 3.950288812272485*^9, 3.9506376018313017`*^9, 
   3.950779047932143*^9, 3.95121542635682*^9, 3.951227882073125*^9, 
   3.979924587877694*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"5a082a40-14b6-4b11-9117-1701fbd599cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "eq4", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq4", "=", 
   RowBox[{"ExpandAll", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"ser", ",", 
        RowBox[{"h", "^", "4"}]}], "]"}], "-", 
      RowBox[{"coeffs", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], ")"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eq4", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"eq4", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"y", "[", "t", "]"}], "]"}], 
       SuperscriptBox[
        RowBox[{
         RowBox[{"f", "'"}], "[", 
         RowBox[{"y", "[", "t", "]"}], "]"}], "3"]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"f", "[", 
         RowBox[{"y", "[", "t", "]"}], "]"}], "2"], 
       RowBox[{
        RowBox[{"f", "'"}], "[", 
        RowBox[{"y", "[", "t", "]"}], "]"}], 
       RowBox[{
        RowBox[{"f", "''"}], "[", 
        RowBox[{"y", "[", "t", "]"}], "]"}]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"f", "[", 
         RowBox[{"y", "[", "t", "]"}], "]"}], "3"], 
       RowBox[{
        RowBox[{"f", "'''"}], "[", 
        RowBox[{"y", "[", "t", "]"}], "]"}]}]}], "}"}], ",", "FullSimplify"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq4A", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"eq4", ",", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}], 
     SuperscriptBox[
      RowBox[{
       RowBox[{"f", "'"}], "[", 
       RowBox[{"y", "[", "t", "]"}], "]"}], "3"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq4B", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"eq4", ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"f", "[", 
       RowBox[{"y", "[", "t", "]"}], "]"}], "2"], 
     RowBox[{
      RowBox[{"f", "'"}], "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}], 
     RowBox[{
      RowBox[{"f", "''"}], "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq4C", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"eq4", ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"f", "[", 
       RowBox[{"y", "[", "t", "]"}], "]"}], "3"], 
     RowBox[{
      RowBox[{"f", "'''"}], "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.942328975714753*^9, 3.942329079543788*^9}, {
   3.942329113673369*^9, 3.942329116288066*^9}, {3.942329212696168*^9, 
   3.942329257822823*^9}, {3.9423292880817966`*^9, 3.942329290075955*^9}, {
   3.942440173118001*^9, 3.942440174600252*^9}, {3.942440281638927*^9, 
   3.94244028345572*^9}, {3.947958685268675*^9, 3.947958690808983*^9}, 
   3.950189141172701*^9, {3.950204682613132*^9, 3.950204684596442*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"d1b2cf0f-be02-42ef-bb6e-b9e15e3554f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "24"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"b", "[", "0", "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "0"}], "]"}], " ", 
      RowBox[{"b", "[", "3", "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "0"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}], " ", 
         RowBox[{"b", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"f", "[", 
    RowBox[{"y", "[", "t", "]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", 
     RowBox[{"y", "[", "t", "]"}], "]"}], "3"]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"b", "[", "0", "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "0"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"b", "[", "2", "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "0"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"b", "[", "3", "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"2", ",", "0"}], "]"}], "+", 
           RowBox[{"a", "[", 
            RowBox[{"2", ",", "1"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"2", ",", "0"}], "]"}], "+", 
           RowBox[{"a", "[", 
            RowBox[{"2", ",", "1"}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"3", ",", "0"}], "]"}], "+", 
              RowBox[{"a", "[", 
               RowBox[{"3", ",", "1"}], "]"}], "+", 
              RowBox[{"a", "[", 
               RowBox[{"3", ",", "2"}], "]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"b", "[", "3", "]"}]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"f", "[", 
     RowBox[{"y", "[", "t", "]"}], "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"y", "[", "t", "]"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"y", "[", "t", "]"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "24"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"b", "[", "0", "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}], "+", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], ")"}], "3"], " ", 
      RowBox[{"b", "[", "2", "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}], "+", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}], "+", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], ")"}], "3"], " ", 
      RowBox[{"b", "[", "3", "]"}]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"f", "[", 
     RowBox[{"y", "[", "t", "]"}], "]"}], "3"], " ", 
   RowBox[{
    SuperscriptBox["f", 
     TagBox[
      RowBox[{"(", "3", ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"y", "[", "t", "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.942329075452161*^9, 3.9423290799493427`*^9}, {
   3.9423291143520403`*^9, 3.942329116638973*^9}, {3.942329226842102*^9, 
   3.942329258793082*^9}, 3.9423292911223583`*^9, 3.94233116400496*^9, 
   3.942332338491497*^9, 3.942333084077498*^9, 3.942334661314542*^9, 
   3.942335877354271*^9, 3.9423570497764177`*^9, 3.942366790078249*^9, 
   3.942366826148286*^9, 3.942367851301697*^9, 3.942369450334407*^9, 
   3.942370035722204*^9, 3.942431021488863*^9, 3.942438158927972*^9, 
   3.942439009376336*^9, 3.94244017552897*^9, 3.942440347832535*^9, 
   3.942440807200933*^9, 3.94248961151834*^9, 3.942489824689447*^9, 
   3.942510096417975*^9, 3.9427825818454*^9, 3.94795825684941*^9, {
   3.947958686583001*^9, 3.947958692347762*^9}, 3.947961229028792*^9, 
   3.9481897401991177`*^9, 3.948190694083065*^9, 3.9481936103176126`*^9, 
   3.9481941930178547`*^9, 3.948802276733534*^9, 3.948802677862184*^9, 
   3.948807721683693*^9, 3.9489275732263517`*^9, 3.948928406471978*^9, 
   3.9489284749070663`*^9, 3.9490680761583033`*^9, {3.949069078329247*^9, 
   3.949069089848777*^9}, 3.949069230440461*^9, 3.949069332681241*^9, 
   3.949069560267694*^9, 3.950023037208358*^9, 3.950025286552044*^9, 
   3.95005088333388*^9, 3.95005279314114*^9, 3.950186743926593*^9, 
   3.950187172582054*^9, 3.950187491455513*^9, 3.950187533657528*^9, 
   3.950189142201523*^9, 3.9501893712674503`*^9, 3.950189473012779*^9, 
   3.950189506935278*^9, 3.950189693041781*^9, 3.950189854107229*^9, 
   3.950189984291127*^9, 3.950199488326013*^9, 3.9501996234723167`*^9, 
   3.950202519055188*^9, {3.950204664921548*^9, 3.9502046858202*^9}, 
   3.9502047847132273`*^9, 3.950215420960784*^9, 3.950288812535852*^9, 
   3.950637602095351*^9, 3.950779048180696*^9, 3.951215426596027*^9, 
   3.951227882318804*^9, 3.979924588027871*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"62c98dcc-b4e9-4932-b1ab-3bfac3c6b937"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", "0", "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "0"}], "]"}], " ", 
     RowBox[{"b", "[", "3", "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"a", "[", 
      RowBox[{"2", ",", "0"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", "[", "2", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "2"}], "]"}], " ", 
        RowBox[{"b", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.942329075452161*^9, 3.9423290799493427`*^9}, {
   3.9423291143520403`*^9, 3.942329116638973*^9}, {3.942329226842102*^9, 
   3.942329258793082*^9}, 3.9423292911223583`*^9, 3.94233116400496*^9, 
   3.942332338491497*^9, 3.942333084077498*^9, 3.942334661314542*^9, 
   3.942335877354271*^9, 3.9423570497764177`*^9, 3.942366790078249*^9, 
   3.942366826148286*^9, 3.942367851301697*^9, 3.942369450334407*^9, 
   3.942370035722204*^9, 3.942431021488863*^9, 3.942438158927972*^9, 
   3.942439009376336*^9, 3.94244017552897*^9, 3.942440347832535*^9, 
   3.942440807200933*^9, 3.94248961151834*^9, 3.942489824689447*^9, 
   3.942510096417975*^9, 3.9427825818454*^9, 3.94795825684941*^9, {
   3.947958686583001*^9, 3.947958692347762*^9}, 3.947961229028792*^9, 
   3.9481897401991177`*^9, 3.948190694083065*^9, 3.9481936103176126`*^9, 
   3.9481941930178547`*^9, 3.948802276733534*^9, 3.948802677862184*^9, 
   3.948807721683693*^9, 3.9489275732263517`*^9, 3.948928406471978*^9, 
   3.9489284749070663`*^9, 3.9490680761583033`*^9, {3.949069078329247*^9, 
   3.949069089848777*^9}, 3.949069230440461*^9, 3.949069332681241*^9, 
   3.949069560267694*^9, 3.950023037208358*^9, 3.950025286552044*^9, 
   3.95005088333388*^9, 3.95005279314114*^9, 3.950186743926593*^9, 
   3.950187172582054*^9, 3.950187491455513*^9, 3.950187533657528*^9, 
   3.950189142201523*^9, 3.9501893712674503`*^9, 3.950189473012779*^9, 
   3.950189506935278*^9, 3.950189693041781*^9, 3.950189854107229*^9, 
   3.950189984291127*^9, 3.950199488326013*^9, 3.9501996234723167`*^9, 
   3.950202519055188*^9, {3.950204664921548*^9, 3.9502046858202*^9}, 
   3.9502047847132273`*^9, 3.950215420960784*^9, 3.950288812535852*^9, 
   3.950637602095351*^9, 3.950779048180696*^9, 3.951215426596027*^9, 
   3.951227882318804*^9, 3.9799245880286093`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"41b7956a-3356-4e3f-836a-6a3140089ec7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", "0", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"a", "[", 
      RowBox[{"2", ",", "0"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"a", "[", 
         RowBox[{"2", ",", "0"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"a", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"b", "[", "2", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "0"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "0"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"b", "[", "3", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "0"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"2", ",", "0"}], "]"}], "+", 
          RowBox[{"a", "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"2", ",", "0"}], "]"}], "+", 
          RowBox[{"a", "[", 
           RowBox[{"2", ",", "1"}], "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"3", ",", "0"}], "]"}], "+", 
             RowBox[{"a", "[", 
              RowBox[{"3", ",", "1"}], "]"}], "+", 
             RowBox[{"a", "[", 
              RowBox[{"3", ",", "2"}], "]"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"b", "[", "3", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.942329075452161*^9, 3.9423290799493427`*^9}, {
   3.9423291143520403`*^9, 3.942329116638973*^9}, {3.942329226842102*^9, 
   3.942329258793082*^9}, 3.9423292911223583`*^9, 3.94233116400496*^9, 
   3.942332338491497*^9, 3.942333084077498*^9, 3.942334661314542*^9, 
   3.942335877354271*^9, 3.9423570497764177`*^9, 3.942366790078249*^9, 
   3.942366826148286*^9, 3.942367851301697*^9, 3.942369450334407*^9, 
   3.942370035722204*^9, 3.942431021488863*^9, 3.942438158927972*^9, 
   3.942439009376336*^9, 3.94244017552897*^9, 3.942440347832535*^9, 
   3.942440807200933*^9, 3.94248961151834*^9, 3.942489824689447*^9, 
   3.942510096417975*^9, 3.9427825818454*^9, 3.94795825684941*^9, {
   3.947958686583001*^9, 3.947958692347762*^9}, 3.947961229028792*^9, 
   3.9481897401991177`*^9, 3.948190694083065*^9, 3.9481936103176126`*^9, 
   3.9481941930178547`*^9, 3.948802276733534*^9, 3.948802677862184*^9, 
   3.948807721683693*^9, 3.9489275732263517`*^9, 3.948928406471978*^9, 
   3.9489284749070663`*^9, 3.9490680761583033`*^9, {3.949069078329247*^9, 
   3.949069089848777*^9}, 3.949069230440461*^9, 3.949069332681241*^9, 
   3.949069560267694*^9, 3.950023037208358*^9, 3.950025286552044*^9, 
   3.95005088333388*^9, 3.95005279314114*^9, 3.950186743926593*^9, 
   3.950187172582054*^9, 3.950187491455513*^9, 3.950187533657528*^9, 
   3.950189142201523*^9, 3.9501893712674503`*^9, 3.950189473012779*^9, 
   3.950189506935278*^9, 3.950189693041781*^9, 3.950189854107229*^9, 
   3.950189984291127*^9, 3.950199488326013*^9, 3.9501996234723167`*^9, 
   3.950202519055188*^9, {3.950204664921548*^9, 3.9502046858202*^9}, 
   3.9502047847132273`*^9, 3.950215420960784*^9, 3.950288812535852*^9, 
   3.950637602095351*^9, 3.950779048180696*^9, 3.951215426596027*^9, 
   3.951227882318804*^9, 3.979924588029038*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"c4ad71ce-ecf4-450c-82cc-745ef5270bb7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", "0", "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"2", ",", "0"}], "]"}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], ")"}], "3"], " ", 
     RowBox[{"b", "[", "2", "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "0"}], "]"}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}], ")"}], "3"], " ", 
     RowBox[{"b", "[", "3", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.942329075452161*^9, 3.9423290799493427`*^9}, {
   3.9423291143520403`*^9, 3.942329116638973*^9}, {3.942329226842102*^9, 
   3.942329258793082*^9}, 3.9423292911223583`*^9, 3.94233116400496*^9, 
   3.942332338491497*^9, 3.942333084077498*^9, 3.942334661314542*^9, 
   3.942335877354271*^9, 3.9423570497764177`*^9, 3.942366790078249*^9, 
   3.942366826148286*^9, 3.942367851301697*^9, 3.942369450334407*^9, 
   3.942370035722204*^9, 3.942431021488863*^9, 3.942438158927972*^9, 
   3.942439009376336*^9, 3.94244017552897*^9, 3.942440347832535*^9, 
   3.942440807200933*^9, 3.94248961151834*^9, 3.942489824689447*^9, 
   3.942510096417975*^9, 3.9427825818454*^9, 3.94795825684941*^9, {
   3.947958686583001*^9, 3.947958692347762*^9}, 3.947961229028792*^9, 
   3.9481897401991177`*^9, 3.948190694083065*^9, 3.9481936103176126`*^9, 
   3.9481941930178547`*^9, 3.948802276733534*^9, 3.948802677862184*^9, 
   3.948807721683693*^9, 3.9489275732263517`*^9, 3.948928406471978*^9, 
   3.9489284749070663`*^9, 3.9490680761583033`*^9, {3.949069078329247*^9, 
   3.949069089848777*^9}, 3.949069230440461*^9, 3.949069332681241*^9, 
   3.949069560267694*^9, 3.950023037208358*^9, 3.950025286552044*^9, 
   3.95005088333388*^9, 3.95005279314114*^9, 3.950186743926593*^9, 
   3.950187172582054*^9, 3.950187491455513*^9, 3.950187533657528*^9, 
   3.950189142201523*^9, 3.9501893712674503`*^9, 3.950189473012779*^9, 
   3.950189506935278*^9, 3.950189693041781*^9, 3.950189854107229*^9, 
   3.950189984291127*^9, 3.950199488326013*^9, 3.9501996234723167`*^9, 
   3.950202519055188*^9, {3.950204664921548*^9, 3.9502046858202*^9}, 
   3.9502047847132273`*^9, 3.950215420960784*^9, 3.950288812535852*^9, 
   3.950637602095351*^9, 3.950779048180696*^9, 3.951215426596027*^9, 
   3.951227882318804*^9, 3.979924588029479*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"40b9c6f7-7c34-4cb7-9c85-94dec82a8833"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equation bundle", "Subsection",
 CellChangeTimes->{{3.947959130424803*^9, 
  3.947959134514553*^9}},ExpressionUUID->"e15dd5dd-86f4-4d33-b311-\
49595a96c29d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"eqs", ",", "vars", ",", "allVars"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"eq0", "==", "0"}], ",", 
     RowBox[{"eq1", "==", "0"}], ",", 
     RowBox[{"eq2", "==", "0"}], ",", 
     RowBox[{"eq3A", "==", "0"}], ",", 
     RowBox[{"eq3B", "==", "0"}], ",", 
     RowBox[{"eq4A", "==", "0"}], ",", 
     RowBox[{"eq4B", "==", "0"}], ",", 
     RowBox[{"eq4C", "==", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", "0", "]"}], ",", 
     RowBox[{"b", "[", "1", "]"}], ",", 
     RowBox[{"b", "[", "2", "]"}], ",", 
     RowBox[{"a", "[", 
      RowBox[{"2", ",", "0"}], "]"}], ",", 
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "0"}], "]"}], ",", 
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allVars", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", "0", "]"}], ",", 
     RowBox[{"b", "[", "1", "]"}], ",", 
     RowBox[{"b", "[", "2", "]"}], ",", 
     RowBox[{"b", "[", "3", "]"}], ",", 
     RowBox[{"a", "[", 
      RowBox[{"2", ",", "0"}], "]"}], ",", 
     RowBox[{"a", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "0"}], "]"}], ",", 
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947959136942864*^9, 3.947959158681446*^9}, {
   3.948802372208465*^9, 3.948802429022581*^9}, {3.948802683374317*^9, 
   3.948802684404406*^9}, {3.948802818154997*^9, 3.948802822393186*^9}, {
   3.9488077449972486`*^9, 3.94880780064363*^9}, {3.948808919667877*^9, 
   3.948808920097068*^9}, {3.948808952353065*^9, 3.94880895461624*^9}, {
   3.9489276561069393`*^9, 3.948927656190218*^9}, {3.948928424678762*^9, 
   3.948928426520734*^9}, {3.948928529730918*^9, 3.948928537288657*^9}, {
   3.949068342887775*^9, 3.949068351944064*^9}, {3.949068920038247*^9, 
   3.949068948811656*^9}, {3.949069104043083*^9, 3.949069104133116*^9}, {
   3.949069154003182*^9, 3.949069161134809*^9}, {3.949069293564719*^9, 
   3.949069317923953*^9}, {3.9500230598659773`*^9, 3.950023060078732*^9}, {
   3.950052669778452*^9, 3.950052678557426*^9}, 3.950052857751875*^9, {
   3.950186816863806*^9, 3.950186821646432*^9}, {3.95018718253227*^9, 
   3.950187185875869*^9}, {3.950187473230645*^9, 3.950187473730194*^9}, {
   3.950189151620963*^9, 3.950189158076294*^9}, {3.950189204918426*^9, 
   3.950189206828003*^9}, {3.9502084723558073`*^9, 3.950208509593306*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"e4d08698-ee2e-43d1-8593-35671da24ceb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solving Coefficient equations", "Subsection",
 CellChangeTimes->{{3.9415907828385057`*^9, 3.94159078973284*^9}, 
   3.950204759110443*^9},ExpressionUUID->"8c77f569-16c4-41e6-b829-\
b059fff01c06"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "sol", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sol", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"eqs", "//.", "aRules"}], "//.", "bRule"}], ")"}], ",", 
     "vars"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sol", "]"}]}], "Input",
 CellChangeTimes->{{3.941590815079658*^9, 3.941590851228389*^9}, {
   3.941591093965704*^9, 3.941591127909042*^9}, {3.941625993056809*^9, 
   3.9416260184765253`*^9}, {3.941626069478271*^9, 3.941626071900105*^9}, {
   3.941626404906417*^9, 3.941626448532159*^9}, {3.9416266027188807`*^9, 
   3.941626629651366*^9}, {3.941627075093586*^9, 3.941627109131734*^9}, {
   3.941627331710923*^9, 3.941627331850708*^9}, {3.941715820612385*^9, 
   3.9417158816163273`*^9}, {3.941715924649847*^9, 3.941715929724568*^9}, {
   3.941716169362948*^9, 3.941716170016708*^9}, {3.941716210947322*^9, 
   3.941716319701474*^9}, {3.9417163616580048`*^9, 3.9417163910428534`*^9}, {
   3.9417164252334547`*^9, 3.9417164341497183`*^9}, 3.9417166762764597`*^9, {
   3.941716716347069*^9, 3.941716720464958*^9}, {3.941718868671617*^9, 
   3.941718870698279*^9}, {3.9417189747292128`*^9, 3.941719002215734*^9}, {
   3.941728318137824*^9, 3.9417283646323*^9}, {3.9417284438325768`*^9, 
   3.9417284627805223`*^9}, {3.941729050298955*^9, 3.9417290508635178`*^9}, {
   3.941733179055389*^9, 3.941733182467952*^9}, {3.942329296799226*^9, 
   3.942329312459*^9}, {3.942329353721286*^9, 3.942329397222616*^9}, {
   3.942329551773361*^9, 3.942329563699321*^9}, {3.9423296435210752`*^9, 
   3.9423297542261868`*^9}, {3.942329805105524*^9, 3.9423298101425*^9}, {
   3.94233006214531*^9, 3.942330073891876*^9}, {3.9423348224626083`*^9, 
   3.94233484984695*^9}, {3.942334897433586*^9, 3.942334898287428*^9}, {
   3.942366809270166*^9, 3.9423668143661747`*^9}, 3.942431037006187*^9, {
   3.9424311098248*^9, 3.942431113643067*^9}, {3.9424311443725967`*^9, 
   3.9424311449533653`*^9}, {3.9424312389053593`*^9, 3.942431243725955*^9}, {
   3.9424402022464867`*^9, 3.942440228929118*^9}, {3.9424403055428743`*^9, 
   3.942440324567136*^9}, 3.942441006205378*^9, {3.9479591647278976`*^9, 
   3.947959178646915*^9}, {3.94880243916112*^9, 3.948802439511479*^9}, {
   3.948802541319892*^9, 3.948802541657889*^9}, {3.948927665391397*^9, 
   3.948927668080611*^9}, 3.949068932601726*^9, {3.94906916878125*^9, 
   3.9490691705927753`*^9}, {3.9500230954906187`*^9, 
   3.9500230956731863`*^9}, {3.9500234461360683`*^9, 3.950023477822833*^9}, {
   3.95002368812649*^9, 3.95002369747826*^9}, {3.950024295013392*^9, 
   3.9500243068489923`*^9}, {3.950025321650422*^9, 3.95002533681115*^9}, {
   3.950050858358881*^9, 3.950050870069147*^9}, {3.9500526888661537`*^9, 
   3.950052695140009*^9}, 3.950052839077942*^9, {3.950186833475205*^9, 
   3.950186834878497*^9}, {3.950187571007346*^9, 3.950187573331253*^9}, {
   3.950189221679413*^9, 3.950189222920499*^9}, {3.950189255422176*^9, 
   3.9501892585472527`*^9}, {3.950204731599573*^9, 3.950204737138465*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"5093c49d-8060-4ba9-b68b-3185296e8fc8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"b", "[", "0", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"c2", " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"6", " ", "c3"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "c3"}]}], 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c3"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"7", "-", 
        RowBox[{"10", " ", "c3"}], "+", 
        RowBox[{"2", " ", "c2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"9", " ", "c3"}]}], ")"}]}]}], 
       RowBox[{"12", " ", "c2", " ", "c3"}]]}], ",", 
     RowBox[{
      RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"7", "-", 
        RowBox[{"10", " ", "c3"}]}], 
       RowBox[{"12", " ", "c2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c2", "-", "c3"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["c2", "2"], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"c3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", "c2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "c2"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "c2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"5", " ", "c2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "c2"}]}], ")"}]}]}], ")"}], " ", "c3"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"12", " ", "c2"}]}], ")"}], " ", 
           SuperscriptBox["c3", "2"]}]}], ")"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "c2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"10", " ", "c2"}]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"c3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["c2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"15", " ", "c3"}]}], ")"}]}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["c2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "c3"}], ")"}]}], "+", 
          RowBox[{"7", " ", "c3", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "c3"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "c2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "21"}], "+", 
             RowBox[{"c3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"8", " ", "c3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"6", " ", "c2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"10", " ", "c2"}]}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"b", "[", "0", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"c2", " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"6", " ", "c3"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "c3"}]}], 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c3"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"7", "-", 
        RowBox[{"10", " ", "c3"}], "+", 
        RowBox[{"2", " ", "c2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"9", " ", "c3"}]}], ")"}]}]}], 
       RowBox[{"12", " ", "c2", " ", "c3"}]]}], ",", 
     RowBox[{
      RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"7", "-", 
        RowBox[{"10", " ", "c3"}]}], 
       RowBox[{"12", " ", "c2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c2", "-", "c3"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"c2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "21"}], "+", 
          RowBox[{"2", " ", "c2", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"12", " ", "c3"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "c3", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"15", " ", "c3"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"10", " ", "c3"}]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"c3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"8", " ", "c2"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"6", " ", "c2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"5", " ", "c2"}]}], ")"}]}]}], ")"}], " ", "c3"}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"5", " ", "c2"}]}], ")"}], " ", 
           SuperscriptBox["c3", "2"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["c3", "3"]}]}], ")"}]}], 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"10", " ", "c2"}]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"c3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "147"}], "+", 
             RowBox[{"20", " ", "c2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"6", " ", "c2"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"42", "+", 
             RowBox[{"c2", " ", 
              RowBox[{"(", 
               RowBox[{"23", "+", 
                RowBox[{"6", " ", "c2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"5", " ", "c2"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ",
            "c3"}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "c2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"5", " ", "c2"}]}], ")"}], " ", 
           SuperscriptBox["c3", "2"]}], "-", 
          RowBox[{"120", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "c2"}], ")"}], " ", 
           SuperscriptBox["c3", "3"]}]}], ")"}]}], 
       RowBox[{"12", " ", "c2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"10", " ", "c2"}]}], ")"}]}]]}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.948808915999078*^9, 3.9488089403738317`*^9}, 
   3.9489278742417707`*^9, 3.948928409682033*^9, 3.9490689010752563`*^9, 
   3.949068933064451*^9, {3.949069078434259*^9, 3.94906910783294*^9}, {
   3.949069166237001*^9, 3.949069171954294*^9}, 3.950023093097353*^9, 
   3.9500233101038303`*^9, {3.9500234524849977`*^9, 3.950023475716449*^9}, 
   3.950023512246031*^9, 3.950023695622851*^9, {3.950024291634677*^9, 
   3.950024310087237*^9}, {3.950025312647503*^9, 3.950025327826057*^9}, 
   3.950051088490665*^9, {3.950052685485017*^9, 3.9500526956675377`*^9}, 
   3.950052793331501*^9, 3.950052869369836*^9, 3.950186776637987*^9, 
   3.950187179931035*^9, 3.950187491500073*^9, 3.950187535008048*^9, 
   3.950187585319109*^9, 3.950189223873082*^9, 3.9501892591027718`*^9, 
   3.950189371310308*^9, 3.9501894730459137`*^9, 3.950189506976163*^9, 
   3.950189693083363*^9, 3.9501898776066647`*^9, 3.950189984452519*^9, 
   3.9501994884721947`*^9, 3.950199623883923*^9, 3.950202519443779*^9, 
   3.950204665327015*^9, 3.950204785113101*^9, 3.9502154213611507`*^9, 
   3.950288812927361*^9, 3.9506376024788523`*^9, 3.950779048633424*^9, 
   3.9512154271241837`*^9, 3.95122788270028*^9, 3.979924588257184*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"d80480a5-79b3-4d0f-a12d-daa692d7df1f"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{{3.948808915999078*^9, 3.9488089403738317`*^9}, 
   3.9489278742417707`*^9, 3.948928409682033*^9, 3.9490689010752563`*^9, 
   3.949068933064451*^9, {3.949069078434259*^9, 3.94906910783294*^9}, {
   3.949069166237001*^9, 3.949069171954294*^9}, 3.950023093097353*^9, 
   3.9500233101038303`*^9, {3.9500234524849977`*^9, 3.950023475716449*^9}, 
   3.950023512246031*^9, 3.950023695622851*^9, {3.950024291634677*^9, 
   3.950024310087237*^9}, {3.950025312647503*^9, 3.950025327826057*^9}, 
   3.950051088490665*^9, {3.950052685485017*^9, 3.9500526956675377`*^9}, 
   3.950052793331501*^9, 3.950052869369836*^9, 3.950186776637987*^9, 
   3.950187179931035*^9, 3.950187491500073*^9, 3.950187535008048*^9, 
   3.950187585319109*^9, 3.950189223873082*^9, 3.9501892591027718`*^9, 
   3.950189371310308*^9, 3.9501894730459137`*^9, 3.950189506976163*^9, 
   3.950189693083363*^9, 3.9501898776066647`*^9, 3.950189984452519*^9, 
   3.9501994884721947`*^9, 3.950199623883923*^9, 3.950202519443779*^9, 
   3.950204665327015*^9, 3.950204785113101*^9, 3.9502154213611507`*^9, 
   3.950288812927361*^9, 3.9506376024788523`*^9, 3.950779048633424*^9, 
   3.9512154271241837`*^9, 3.95122788270028*^9, 3.979924588258028*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"19aa9c1f-2278-4d1c-b9ad-4753ca7e5d0a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 756},
WindowMargins->{{1097.25, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
ShowSelection->True,
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"14.2 for Linux x86 (64-bit) (December 26, 2024)",
StyleDefinitions->FrontEnd`FileName[{"Creative"}, "NaturalColor.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"e9fbdf28-66ce-4359-b2d9-587b79f04be9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 578, 8, 64, "Title",ExpressionUUID->"bd2891e3-762e-4ed6-bfa0-da96c85ea728"],
Cell[CellGroupData[{
Cell[1025, 27, 310, 5, 74, "Section",ExpressionUUID->"5aba9133-c767-4de9-b9b8-2949b091eee5"],
Cell[CellGroupData[{
Cell[1360, 36, 169, 3, 36, "Subsection",ExpressionUUID->"65674495-7597-48d5-9e0c-37259465e00f"],
Cell[1532, 41, 3241, 98, 346, "Input",ExpressionUUID->"b163327b-a500-4cb7-9143-814f23e43df2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4822, 145, 167, 3, 74, "Section",ExpressionUUID->"469d5d42-04eb-410c-97e0-4d7ccf7d46f9"],
Cell[CellGroupData[{
Cell[5014, 152, 160, 3, 36, "Subsection",ExpressionUUID->"d969cd4d-0d87-40eb-8c2e-eedd9475cf86"],
Cell[5177, 157, 2609, 68, 256, "Input",ExpressionUUID->"596dc8b0-3f71-4a91-b1e4-a1937086de10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7823, 230, 164, 3, 36, "Subsection",ExpressionUUID->"e55fa566-612e-44cf-9850-75e1712b7c00"],
Cell[CellGroupData[{
Cell[8012, 237, 1826, 31, 65, "Input",ExpressionUUID->"184ea52d-ca9d-4ad9-b0fc-8a989fd891d8"],
Cell[9841, 270, 11099, 277, 224, "Output",ExpressionUUID->"6e70d73a-0b92-493b-ab37-410a1378be72"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20989, 553, 339, 10, 38, "Subsection",ExpressionUUID->"92752f7e-4620-49fa-a0a3-c5908cbc642f"],
Cell[21331, 565, 791, 19, 116, "Text",ExpressionUUID->"2b3f9192-5794-4984-a7a6-4761e1905648"],
Cell[CellGroupData[{
Cell[22147, 588, 1416, 33, 152, "Input",ExpressionUUID->"df2fbf70-2710-41e5-9a66-804ea6b483f3"],
Cell[23566, 623, 1244, 27, 42, "Output",ExpressionUUID->"63a7b213-cd65-45e2-8761-a9b8c04ec71f"]
}, Open  ]],
Cell[24825, 653, 453, 14, 50, "Text",ExpressionUUID->"899631c5-6b92-4a24-a1ed-e7048199fd5a"],
Cell[CellGroupData[{
Cell[25303, 671, 522, 13, 65, "Input",ExpressionUUID->"a4b53a94-0240-4ab7-8c99-7c9c0f7e2013"],
Cell[25828, 686, 860, 16, 42, "Output",ExpressionUUID->"91cb3540-a0c1-4274-91ea-b2fa251ac0f8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26737, 708, 168, 3, 36, "Subsection",ExpressionUUID->"7f8662b4-a592-45ab-b3e1-77cac60c3858"],
Cell[CellGroupData[{
Cell[26930, 715, 537, 13, 65, "Input",ExpressionUUID->"71ab1c79-6be9-49cf-a7ac-0eb09d29d1f5"],
Cell[27470, 730, 2235, 32, 41, "Output",ExpressionUUID->"2a6cc1a5-e02e-43e8-b95b-8fb06856be94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29742, 767, 1233, 24, 87, "Input",ExpressionUUID->"4d29548b-c317-458f-afb8-955d355213f2"],
Cell[30978, 793, 948, 19, 42, "Output",ExpressionUUID->"27978ca7-6325-462d-b01f-325164289747"],
Cell[31929, 814, 834, 15, 42, "Output",ExpressionUUID->"952f0f3b-e1bb-4b1e-b9ac-10cee487734e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32800, 834, 1069, 25, 87, "Input",ExpressionUUID->"d8d521eb-2aa9-43e8-8049-3eb930f0fedb"],
Cell[33872, 861, 3175, 63, 68, "Output",ExpressionUUID->"a2f5b64c-6298-4a27-bf15-aba3b57bf81f"],
Cell[37050, 926, 2980, 57, 68, "Output",ExpressionUUID->"581eb25d-3c70-446b-9b6c-53cd6098d7f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40067, 988, 2192, 59, 169, "Input",ExpressionUUID->"c5e07d09-2816-401a-8a36-90f6d1bdf542"],
Cell[42262, 1049, 4025, 95, 125, "Output",ExpressionUUID->"6cb7e2d4-3605-437b-aaf4-d90ec7e93753"],
Cell[46290, 1146, 2592, 51, 69, "Output",ExpressionUUID->"c05a3f3e-d6fc-4fa9-abf4-a351bb9750b7"],
Cell[48885, 1199, 2769, 55, 68, "Output",ExpressionUUID->"5a082a40-14b6-4b11-9117-1701fbd599cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51691, 1259, 2866, 81, 204, "Input",ExpressionUUID->"d1b2cf0f-be02-42ef-bb6e-b9e15e3554f4"],
Cell[54560, 1342, 6461, 170, 210, "Output",ExpressionUUID->"62c98dcc-b4e9-4932-b1ab-3bfac3c6b937"],
Cell[61024, 1514, 2557, 48, 68, "Output",ExpressionUUID->"41b7956a-3356-4e3f-836a-6a3140089ec7"],
Cell[63584, 1564, 3990, 92, 94, "Output",ExpressionUUID->"c4ad71ce-ecf4-450c-82cc-745ef5270bb7"],
Cell[67577, 1658, 2740, 54, 68, "Output",ExpressionUUID->"40b9c6f7-7c34-4cb7-9c85-94dec82a8833"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70366, 1718, 163, 3, 36, "Subsection",ExpressionUUID->"e15dd5dd-86f4-4d33-b311-49595a96c29d"],
Cell[70532, 1723, 2820, 63, 109, "Input",ExpressionUUID->"e4d08698-ee2e-43d1-8593-35671da24ceb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73389, 1791, 201, 3, 36, "Subsection",ExpressionUUID->"8c77f569-16c4-41e6-b829-b059fff01c06"],
Cell[CellGroupData[{
Cell[73615, 1798, 3186, 49, 87, "Input",ExpressionUUID->"5093c49d-8060-4ba9-b68b-3185296e8fc8"],
Cell[76804, 1849, 9744, 273, 357, "Output",ExpressionUUID->"d80480a5-79b3-4d0f-a12d-daa692d7df1f"],
Cell[86551, 2124, 1329, 18, 65, "Output",ExpressionUUID->"19aa9c1f-2278-4d1c-b9ad-4753ca7e5d0a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> non_tvd_order_4_steps_3_stages_2.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[     78042,       1831]
NotebookOptionsPosition[     72758,       1725]
NotebookOutlinePosition[     73426,       1748]
CellTagsIndexPosition[     73383,       1745]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Non-TVD RKAB Order 4, 3 Steps, 2 Stages", "Title",
 CellChangeTimes->{{3.940692815798855*^9, 3.9406928255694942`*^9}, {
  3.9415889589384727`*^9, 3.9415889802187653`*^9}, {3.941623034827784*^9, 
  3.9416230348970747`*^9}, {3.941711430460465*^9, 3.9417114306653337`*^9}, {
  3.941718756515564*^9, 3.941718756545589*^9}, {3.9423235690484056`*^9, 
  3.9423236055275307`*^9}, {3.942333921221266*^9, 
  3.9423339255520973`*^9}},ExpressionUUID->"bd2891e3-762e-4ed6-bfa0-\
da96c85ea728"],

Cell[CellGroupData[{

Cell["General Definitions", "Section",
 CellChangeTimes->{{3.940692831265684*^9, 3.940692835283886*^9}, {
  3.941585919049292*^9, 3.941585924557109*^9}, {3.941591148233016*^9, 
  3.9415911502563477`*^9}, {3.941712388294455*^9, 
  3.941712390734421*^9}},ExpressionUUID->"5aba9133-c767-4de9-b9b8-\
2949b091eee5"],

Cell[CellGroupData[{

Cell["General Hybrid method", "Subsection",
 CellChangeTimes->{{3.941591169049089*^9, 
  3.941591176785692*^9}},ExpressionUUID->"65674495-7597-48d5-9e0c-\
37259465e00f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"Y", ",", "k"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y", "[", "0", "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"t", "-", 
     RowBox[{"2", "h"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"k", "[", "0", "]"}], "=", 
    RowBox[{"f", "[", 
     RowBox[{"Y", "[", "0", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y", "[", "1", "]"}], "=", 
   RowBox[{"y", "[", 
    RowBox[{"t", "-", "h"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"k", "[", "1", "]"}], "=", 
    RowBox[{"f", "[", 
     RowBox[{"Y", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y", "[", "2", "]"}], "=", 
   RowBox[{"y", "[", "t", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"k", "[", "2", "]"}], "=", 
    RowBox[{"f", "[", 
     RowBox[{"Y", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"y", "[", "t", "]"}], "+", 
    RowBox[{"h", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "0"}], "]"}], 
        RowBox[{"k", "[", "0", "]"}]}], "+", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}], 
        RowBox[{"k", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "2"}], "]"}], 
        RowBox[{"k", "[", "2", "]"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"k", "[", "3", "]"}], "=", 
    RowBox[{"f", "[", 
     RowBox[{"Y", "[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "yUpdate", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yUpdate", "=", 
   RowBox[{
    RowBox[{"y", "[", "t", "]"}], "+", 
    RowBox[{"h", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], 
        RowBox[{"k", "[", "0", "]"}]}], "+", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], 
        RowBox[{"k", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], 
        RowBox[{"k", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], 
        RowBox[{"k", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.94906132138801*^9, 3.9490613388322906`*^9}, {
   3.949061403332831*^9, 3.949061431692678*^9}, {3.94906165043694*^9, 
   3.9490616588342257`*^9}, {3.9490692709512587`*^9, 3.949069276303341*^9}, {
   3.950022924241137*^9, 3.950022929298978*^9}, 3.950220931967565*^9, {
   3.950221007748197*^9, 3.950221035135894*^9}, {3.9502210717149067`*^9, 
   3.950221106732699*^9}, {3.950221597604141*^9, 3.950221597825946*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c0762ff5-b130-437c-a104-9829234e40a2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding coefficients", "Section",
 CellChangeTimes->{{3.9415889836374207`*^9, 
  3.941588992629696*^9}},ExpressionUUID->"db0a2df3-9389-4b0f-8041-\
68864419a0a5"],

Cell[CellGroupData[{

Cell["Model series", "Subsection",
 CellChangeTimes->{{3.941712401118924*^9, 
  3.941712403004519*^9}},ExpressionUUID->"0ec99c0f-36d5-46e6-b158-\
e14be8cd8e24"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "order", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order", "=", "4"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "derivs", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"derivs", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"y", "[", "t", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "i"}], "}"}]}], "]"}], "->", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"y", "[", "t", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", 
           RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "order"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "modelSer", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"modelSer", "=", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"t", "+", "h"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"h", ",", "0", ",", "order"}], "}"}]}], "]"}], "]"}], "//.", 
     "derivs"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "coeffs", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeffs", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"modelSer", "//.", 
       RowBox[{"h", "->", "0"}]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"modelSer", ",", 
         RowBox[{"h", "^", "i"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "order"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.941712717683676*^9, 3.941712723794189*^9}, {
   3.941712767562462*^9, 3.94171288483801*^9}, {3.9417129174563837`*^9, 
   3.9417130151965837`*^9}, 3.941713135941956*^9, {3.9417131723306437`*^9, 
   3.941713254945467*^9}, {3.941713308207189*^9, 3.941713326918939*^9}, {
   3.941713368731258*^9, 3.941713531264101*^9}, {3.9417136648398027`*^9, 
   3.941713760621307*^9}, {3.9417137947291107`*^9, 3.941713798525268*^9}, {
   3.941714133760776*^9, 3.941714136046732*^9}, {3.941714505257707*^9, 
   3.941714517584944*^9}, {3.943616187599799*^9, 3.943616203938725*^9}, {
   3.9437036056180887`*^9, 3.9437036057534237`*^9}, {3.9483762772700653`*^9, 
   3.948376283682458*^9}, 3.948376398156294*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"f506649c-a0d7-4a98-8619-af03312e6711"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Series Expansion", "Subsection",
 CellChangeTimes->{{3.941589221123971*^9, 
  3.941589224862073*^9}},ExpressionUUID->"68e85ca1-591f-444a-b31c-\
8adc68c07a37"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "ser", "]"}], ";"}], "\n", 
 RowBox[{"ser", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"yUpdate", ",", 
       RowBox[{"{", 
        RowBox[{"h", ",", "0", ",", "order"}], "}"}]}], "]"}], "]"}], "//.", 
    "derivs"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9357599124993787`*^9, 3.9357600370116014`*^9}, {
   3.9358449807710266`*^9, 3.935844983402489*^9}, 3.9360920742421*^9, {
   3.9363650592353625`*^9, 3.936365076683939*^9}, 3.941589077067113*^9, {
   3.941589228912903*^9, 3.9415892479799547`*^9}, {3.941589288742281*^9, 
   3.941589330140171*^9}, {3.941589507363778*^9, 3.941589510418013*^9}, {
   3.941589577403863*^9, 3.941589609103249*^9}, {3.9415896504715157`*^9, 
   3.941589714881584*^9}, {3.941590317181033*^9, 3.941590467341893*^9}, {
   3.941590587657935*^9, 3.941590620330447*^9}, {3.941590743607133*^9, 
   3.9415907571197166`*^9}, {3.941625260979682*^9, 3.9416253328968763`*^9}, {
   3.9416255426910686`*^9, 3.941625582723572*^9}, {3.941625629855947*^9, 
   3.941625762897723*^9}, {3.941645055265624*^9, 3.941645061256181*^9}, {
   3.941645092919196*^9, 3.9416451318725*^9}, {3.941645417766382*^9, 
   3.9416454185602093`*^9}, {3.941646881440033*^9, 3.941646894641656*^9}, {
   3.9416471355601997`*^9, 3.941647135810605*^9}, {3.9416486299807043`*^9, 
   3.941648679508971*^9}, {3.9416487312455597`*^9, 3.941648735950902*^9}, 
   3.941711448180806*^9, 3.9417127146825857`*^9, {3.9417141142791653`*^9, 
   3.941714114756441*^9}, {3.941714166711931*^9, 3.941714168423565*^9}, 
   3.94171419936718*^9, 3.9436594096807127`*^9, {3.9502212210562773`*^9, 
   3.950221223984188*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"29192aef-cddf-4791-b7ab-676cc02e5357"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"6", " ", 
     RowBox[{"y", "[", "t", "]"}]}], "+", 
    RowBox[{"h", " ", 
     RowBox[{"f", "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", "[", "0", "]"}], "+", 
          RowBox[{"b", "[", "1", "]"}], "+", 
          RowBox[{"b", "[", "2", "]"}], "+", 
          RowBox[{"b", "[", "3", "]"}]}], ")"}]}], "+", 
       RowBox[{"h", " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"y", "[", "t", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"b", "[", "0", "]"}]}], "+", 
             RowBox[{"b", "[", "1", "]"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"3", ",", "0"}], "]"}], "+", 
             RowBox[{"a", "[", 
              RowBox[{"3", ",", "1"}], "]"}], "+", 
             RowBox[{"a", "[", 
              RowBox[{"3", ",", "2"}], "]"}]}], ")"}], " ", 
           RowBox[{"b", "[", "3", "]"}]}], "+", 
          RowBox[{"h", " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"y", "[", "t", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"b", "[", "0", "]"}]}], "+", 
                RowBox[{"b", "[", "1", "]"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"a", "[", 
                    RowBox[{"3", ",", "0"}], "]"}]}], "+", 
                   RowBox[{"a", "[", 
                    RowBox[{"3", ",", "1"}], "]"}]}], ")"}], " ", 
                 RowBox[{"b", "[", "3", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"h", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 RowBox[{"b", "[", "0", "]"}]}], "+", 
                RowBox[{"b", "[", "1", "]"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"a", "[", 
                    RowBox[{"3", ",", "0"}], "]"}]}], "+", 
                   RowBox[{"a", "[", 
                    RowBox[{"3", ",", "1"}], "]"}]}], ")"}], " ", 
                 RowBox[{"b", "[", "3", "]"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"y", "[", "t", "]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "3"], " ", 
     SuperscriptBox[
      RowBox[{"f", "[", 
       RowBox[{"y", "[", "t", "]"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"b", "[", "0", "]"}]}], "+", 
          RowBox[{"b", "[", "1", "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"3", ",", "0"}], "]"}], "+", 
              RowBox[{"a", "[", 
               RowBox[{"3", ",", "1"}], "]"}], "+", 
              RowBox[{"a", "[", 
               RowBox[{"3", ",", "2"}], "]"}]}], ")"}], "2"], " ", 
           RowBox[{"b", "[", "3", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"h", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"b", "[", "0", "]"}]}], "+", 
             RowBox[{"b", "[", "1", "]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"a", "[", 
                RowBox[{"3", ",", "0"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"3", ",", "1"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"a", "[", 
                  RowBox[{"3", ",", "1"}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"a", "[", 
                  RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"3", ",", "0"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"a", "[", 
                  RowBox[{"3", ",", "1"}], "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"a", "[", 
                  RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"b", "[", "3", "]"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"y", "[", "t", "]"}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["f", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["h", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        RowBox[{"b", "[", "0", "]"}]}], "-", 
       RowBox[{"b", "[", "1", "]"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"3", ",", "0"}], "]"}], "+", 
           RowBox[{"a", "[", 
            RowBox[{"3", ",", "1"}], "]"}], "+", 
           RowBox[{"a", "[", 
            RowBox[{"3", ",", "2"}], "]"}]}], ")"}], "3"], " ", 
        RowBox[{"b", "[", "3", "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"f", "[", 
       RowBox[{"y", "[", "t", "]"}], "]"}], "3"], " ", 
     RowBox[{
      SuperscriptBox["f", 
       TagBox[
        RowBox[{"(", "3", ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.950221224817816*^9, 3.950221634800218*^9, {3.950288213547946*^9, 
   3.9502882417179747`*^9}, 3.951213651642829*^9, 3.9512137819858427`*^9, 
   3.951214179936688*^9, 3.9799246343348503`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"85d729a0-f5b7-4ab8-8494-e1893e4cb127"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Condition on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "ij"], TraditionalForm]],ExpressionUUID->
  "1442e992-85c5-4334-b708-4fee3bd95c5c"]
}], "Subsection",
 CellChangeTimes->{{3.950188829751728*^9, 
  3.950188845038741*^9}},ExpressionUUID->"5b27607e-14d2-40c8-86a2-\
aa5b2657ccc9"],

Cell[TextData[{
 "A popular condition (which is neither necessary or sufficient) in RK \
methods is to set\[LineSeparator]\[LineSeparator]",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "0"}], 
      RowBox[{"i", "-", "1"}]], 
     SubscriptBox["a", "ij"]}], "=", 
    SubscriptBox["c", "i"]}], TraditionalForm]],ExpressionUUID->
  "ae70c6f0-49f9-4807-a805-235bd64135f4"],
 " for i = 2,...,s\n\nIf we choose c[i], we can simplify equations"
}], "Text",
 CellChangeTimes->{{3.950188248283783*^9, 3.9501882520272083`*^9}, {
  3.950188293671165*^9, 3.950188400757958*^9}, {3.950188474146902*^9, 
  3.9501884743787127`*^9}, {3.950188539367948*^9, 
  3.950188562335964*^9}},ExpressionUUID->"6bbc3535-c2d1-4fe9-b4f3-\
ea541817bf12"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "c", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", "3", "]"}], "=", "c3"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "aRules", "]"}], "\[IndentingNewLine]", 
 RowBox[{"aRules", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"i", ",", "j"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}], "==", 
       RowBox[{"c", "[", "i", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3", ",", "3"}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.95018853173947*^9, 3.950188532697644*^9}, {
   3.950188680690218*^9, 3.950188796055584*^9}, {3.950189084763743*^9, 
   3.950189085023115*^9}, 3.950189361221476*^9, {3.950189467989545*^9, 
   3.950189497316143*^9}, {3.9501896821757097`*^9, 3.950189682925571*^9}, {
   3.950189772792531*^9, 3.950189830662587*^9}, {3.950199476082181*^9, 
   3.950199476128598*^9}, {3.950199595896476*^9, 3.950199596307303*^9}, {
   3.950221298784956*^9, 3.9502213129743032`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"0669e70e-cbe2-45d2-94f5-e3e51c8bd8b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
   RowBox[{"c3", "-", 
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "0"}], "]"}], "-", 
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "1"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9501887426218977`*^9, 3.950188797422182*^9}, 
   3.950188881793264*^9, 3.950189043740734*^9, 3.950189085546418*^9, 
   3.950189370804484*^9, {3.950189472761973*^9, 3.9501895066908283`*^9}, {
   3.9501896838972797`*^9, 3.95018969258813*^9}, 3.950189789292048*^9, {
   3.9501898250856*^9, 3.950189831565536*^9}, 3.950189983694599*^9, {
   3.950199477153914*^9, 3.9501994877272997`*^9}, {3.9501996096333*^9, 
   3.950199622618156*^9}, 3.950202518311475*^9, 3.950204664116721*^9, 
   3.95020478421035*^9, 3.950215420481309*^9, 3.950221314177538*^9, 
   3.950221635042839*^9, {3.950288213772093*^9, 3.950288241781179*^9}, 
   3.951213651680876*^9, 3.951213782055262*^9, 3.9512141799907503`*^9, 
   3.9799246343688507`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"155f7380-abdd-4b7c-8fe7-6ad924c4d148"]
}, Open  ]],

Cell[TextData[{
 "We can also use\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], "sb"], 
     SubscriptBox["b", "i"]}], "=", "1"}], TraditionalForm]],ExpressionUUID->
  "408113e4-a323-4ddc-bf21-d7c75f472b02"]
}], "Text",
 CellChangeTimes->{{3.9501888937568903`*^9, 
  3.950188953598304*^9}},ExpressionUUID->"1ed5c97e-bc45-493f-80c3-\
4d9bf3a08578"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "bRule", "]"}], "\[IndentingNewLine]", 
 RowBox[{"bRule", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"b", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], "==", "1"}], "]"}],
    "]"}]}]}], "Input",
 CellChangeTimes->{{3.950188962863778*^9, 3.95018900923967*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"92a7ccf7-e4f9-4052-a2cd-34ba7169ac63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
   RowBox[{"1", "-", 
    RowBox[{"b", "[", "0", "]"}], "-", 
    RowBox[{"b", "[", "1", "]"}], "-", 
    RowBox[{"b", "[", "2", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.950189002212923*^9, 3.950189009718519*^9}, 
   3.950189046823114*^9, 3.9501893708308268`*^9, 3.9501894727814407`*^9, 
   3.950189506717566*^9, 3.950189692614102*^9, 3.950189838766852*^9, 
   3.950189983717884*^9, 3.950199487749845*^9, {3.950199616710153*^9, 
   3.950199622646657*^9}, 3.950202518329185*^9, 3.950204664145893*^9, 
   3.95020478424078*^9, 3.950215420501265*^9, 3.950221341079219*^9, 
   3.95022163507334*^9, {3.9502882138188066`*^9, 3.9502882418067513`*^9}, 
   3.951213651696918*^9, 3.9512137820787888`*^9, 3.9512141800058327`*^9, 
   3.979924634377598*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"86653458-fe97-4562-990e-3316a71f43f4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficient Equations", "Subsection",
 CellChangeTimes->{{3.941589367009802*^9, 
  3.94158937132192*^9}},ExpressionUUID->"18db3287-728e-4f90-8236-\
5ba3cefc75ea"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "eq0", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eq0", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ser", "/.", 
      RowBox[{"h", "->", "0"}]}], ")"}], "-", 
    RowBox[{"coeffs", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.941714238514306*^9, 3.941714238777987*^9}, {
  3.9417145298147907`*^9, 3.941714534084105*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"b23d8052-4984-4c85-b76c-7583d2e56e97"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.941647329399804*^9, 3.9416477010916967`*^9, 3.941648275878438*^9, {
   3.9417142260550137`*^9, 3.9417142399206*^9}, 3.941714534613742*^9, 
   3.941715499181005*^9, 3.9417188371536016`*^9, 3.9417249672628117`*^9, 
   3.941729145027171*^9, 3.941729875591613*^9, 3.941729959241767*^9, 
   3.941730071850505*^9, 3.9417331684566727`*^9, 3.9421593390796127`*^9, 
   3.942159992832127*^9, 3.942160604182639*^9, 3.942164726372723*^9, 
   3.942186768219411*^9, 3.942324062391282*^9, 3.942331163652609*^9, 
   3.942332338162616*^9, 3.942333083788048*^9, 3.9423345506343193`*^9, 
   3.942400755885247*^9, 3.9424011042087927`*^9, 3.942401135088449*^9, 
   3.942402497893412*^9, 3.9424026938846703`*^9, 3.942402950760034*^9, 
   3.942406276137148*^9, 3.9424410910790977`*^9, 3.9425076053058043`*^9, 
   3.942511833154708*^9, 3.942788350377098*^9, 3.942846846998856*^9, 
   3.9428551865107193`*^9, 3.942857192560823*^9, 3.942858158189028*^9, 
   3.942861027359387*^9, 3.942861066987076*^9, 3.943095033689183*^9, 
   3.943113423247102*^9, 3.943116465977631*^9, 3.943357380959755*^9, 
   3.9433580959650707`*^9, 3.943362239803731*^9, 3.9434388094486313`*^9, 
   3.943438839837541*^9, 3.943443864805237*^9, 3.9434496958790417`*^9, 
   3.943616240149508*^9, 3.94361718844515*^9, 3.943659422471532*^9, {
   3.943698050260169*^9, 3.943698063870995*^9}, 3.943699560925831*^9, 
   3.948194236815153*^9, 3.948194290343232*^9, 3.948365053329011*^9, 
   3.948366905463767*^9, 3.948369465882084*^9, 3.9483763182157497`*^9, 
   3.948376406373098*^9, 3.948377966085891*^9, 3.9483784777684717`*^9, 
   3.948378635344007*^9, 3.948382303367654*^9, 3.948454414889051*^9, 
   3.948470647202736*^9, 3.9484726498046637`*^9, 3.948472898818416*^9, 
   3.9484729954782267`*^9, 3.948473189733409*^9, 3.948473245597866*^9, 
   3.948755122907391*^9, 3.9487551675750523`*^9, 3.948755234584271*^9, 
   3.948793714224675*^9, 3.9487944984098577`*^9, 3.9488175955121393`*^9, 
   3.948817637533462*^9, 3.950221350521443*^9, 3.950221635105801*^9, {
   3.950288213840619*^9, 3.9502882418299017`*^9}, 3.951213651713924*^9, 
   3.951213782098954*^9, 3.951214180021624*^9, 3.979924634386223*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"730f58ff-07f4-4d5f-bc1e-e3139683b3ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "eq1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"eq1", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"ser", ",", "h"}], "]"}], "-", 
     RowBox[{"coeffs", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq1", "=", 
  RowBox[{"eq1", "/", 
   RowBox[{"f", "[", 
    RowBox[{"y", "[", "t", "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.941714246024371*^9, 3.941714246296949*^9}, {
   3.94171453693859*^9, 3.94171454145324*^9}, {3.941715965075802*^9, 
   3.94171597712425*^9}, {3.943616248080182*^9, 3.943616254978633*^9}, 
   3.9481937062656813`*^9, 3.9483763601860533`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"e8792341-fa40-4d1f-a61b-1138c20d14c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"b", "[", "0", "]"}], "+", 
    RowBox[{"b", "[", "1", "]"}], "+", 
    RowBox[{"b", "[", "2", "]"}], "+", 
    RowBox[{"b", "[", "3", "]"}]}], ")"}], " ", 
  RowBox[{"f", "[", 
   RowBox[{"y", "[", "t", "]"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.941647339249238*^9, 3.941647703412426*^9, 3.9416482759062433`*^9, 
   3.941714248409087*^9, 3.941714541869153*^9, 3.941715501043153*^9, {
   3.941715974826665*^9, 3.9417159784457808`*^9}, 3.9417188405092373`*^9, 
   3.941724967287341*^9, 3.941729145052853*^9, 3.9417298808255453`*^9, 
   3.941729959265583*^9, 3.941730071876296*^9, 3.941733168476347*^9, 
   3.9421593391010323`*^9, 3.942159992862463*^9, 3.942160604207724*^9, 
   3.942164726394928*^9, 3.942186768245791*^9, 3.942324068615012*^9, 
   3.9423311636743717`*^9, 3.942332338188942*^9, 3.942333083803216*^9, 
   3.9423345506535273`*^9, 3.942400755925709*^9, 3.942401104231269*^9, 
   3.9424011351134663`*^9, 3.942402497908589*^9, 3.942402693904538*^9, 
   3.9424029508085527`*^9, 3.9424062761524277`*^9, 3.942441091139881*^9, 
   3.942507605333004*^9, 3.942511833174335*^9, 3.9427883504081573`*^9, 
   3.942846847027893*^9, 3.942855186541088*^9, 3.9428571925837297`*^9, 
   3.942858158205701*^9, 3.942861027388177*^9, 3.9428610670138273`*^9, 
   3.943095033713825*^9, 3.943113423259952*^9, 3.943116466002905*^9, 
   3.943357380974326*^9, 3.9433580959885693`*^9, 3.943362239821343*^9, 
   3.9434388094642344`*^9, 3.9434388398593388`*^9, 3.943443864837455*^9, 
   3.943449695896112*^9, {3.943616243760401*^9, 3.943616255426714*^9}, 
   3.943617191497856*^9, 3.94365942611442*^9, 3.9436980656525373`*^9, 
   3.943699560973921*^9, 3.9481942368429537`*^9, 3.948194290366145*^9, 
   3.948365053354126*^9, 3.948366905490719*^9, 3.948369465913101*^9, 
   3.94837632169274*^9, 3.948376364125984*^9, 3.9483764084629307`*^9, 
   3.948377967476592*^9, 3.9483784777929277`*^9, 3.948378635371222*^9, 
   3.948382303383725*^9, 3.948454414921023*^9, 3.9484706472310038`*^9, 
   3.9484726516354628`*^9, 3.948472899363583*^9, 3.9484729955068607`*^9, 
   3.9484731897609043`*^9, 3.948473245629032*^9, 3.948755122933178*^9, 
   3.948755167595353*^9, 3.9487552346067047`*^9, 3.9487937142572317`*^9, 
   3.9487944984260893`*^9, 3.948817597192586*^9, 3.9488176375577793`*^9, 
   3.950221352374807*^9, 3.950221635136825*^9, {3.95028821386194*^9, 
   3.950288241854991*^9}, 3.9512136517315073`*^9, 3.951213782117742*^9, 
   3.951214180036392*^9, 3.9799246343948803`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"282280b8-7db2-4873-8222-588e5e31356e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{"b", "[", "0", "]"}], "+", 
  RowBox[{"b", "[", "1", "]"}], "+", 
  RowBox[{"b", "[", "2", "]"}], "+", 
  RowBox[{"b", "[", "3", "]"}]}]], "Output",
 CellChangeTimes->{
  3.941647339249238*^9, 3.941647703412426*^9, 3.9416482759062433`*^9, 
   3.941714248409087*^9, 3.941714541869153*^9, 3.941715501043153*^9, {
   3.941715974826665*^9, 3.9417159784457808`*^9}, 3.9417188405092373`*^9, 
   3.941724967287341*^9, 3.941729145052853*^9, 3.9417298808255453`*^9, 
   3.941729959265583*^9, 3.941730071876296*^9, 3.941733168476347*^9, 
   3.9421593391010323`*^9, 3.942159992862463*^9, 3.942160604207724*^9, 
   3.942164726394928*^9, 3.942186768245791*^9, 3.942324068615012*^9, 
   3.9423311636743717`*^9, 3.942332338188942*^9, 3.942333083803216*^9, 
   3.9423345506535273`*^9, 3.942400755925709*^9, 3.942401104231269*^9, 
   3.9424011351134663`*^9, 3.942402497908589*^9, 3.942402693904538*^9, 
   3.9424029508085527`*^9, 3.9424062761524277`*^9, 3.942441091139881*^9, 
   3.942507605333004*^9, 3.942511833174335*^9, 3.9427883504081573`*^9, 
   3.942846847027893*^9, 3.942855186541088*^9, 3.9428571925837297`*^9, 
   3.942858158205701*^9, 3.942861027388177*^9, 3.9428610670138273`*^9, 
   3.943095033713825*^9, 3.943113423259952*^9, 3.943116466002905*^9, 
   3.943357380974326*^9, 3.9433580959885693`*^9, 3.943362239821343*^9, 
   3.9434388094642344`*^9, 3.9434388398593388`*^9, 3.943443864837455*^9, 
   3.943449695896112*^9, {3.943616243760401*^9, 3.943616255426714*^9}, 
   3.943617191497856*^9, 3.94365942611442*^9, 3.9436980656525373`*^9, 
   3.943699560973921*^9, 3.9481942368429537`*^9, 3.948194290366145*^9, 
   3.948365053354126*^9, 3.948366905490719*^9, 3.948369465913101*^9, 
   3.94837632169274*^9, 3.948376364125984*^9, 3.9483764084629307`*^9, 
   3.948377967476592*^9, 3.9483784777929277`*^9, 3.948378635371222*^9, 
   3.948382303383725*^9, 3.948454414921023*^9, 3.9484706472310038`*^9, 
   3.9484726516354628`*^9, 3.948472899363583*^9, 3.9484729955068607`*^9, 
   3.9484731897609043`*^9, 3.948473245629032*^9, 3.948755122933178*^9, 
   3.948755167595353*^9, 3.9487552346067047`*^9, 3.9487937142572317`*^9, 
   3.9487944984260893`*^9, 3.948817597192586*^9, 3.9488176375577793`*^9, 
   3.950221352374807*^9, 3.950221635136825*^9, {3.95028821386194*^9, 
   3.950288241854991*^9}, 3.9512136517315073`*^9, 3.951213782117742*^9, 
   3.951214180036392*^9, 3.979924634395265*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"c4bbb3d4-c80a-4718-942c-b93ec660bc83"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "eq2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"eq2", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"ser", ",", 
       RowBox[{"h", "^", "2"}]}], "]"}], "-", 
     RowBox[{"coeffs", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq2", "=", 
  RowBox[{"eq2", "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}], 
     RowBox[{
      RowBox[{"f", "'"}], "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.941714345577795*^9, 3.941714345899561*^9}, {
  3.941714545016885*^9, 3.94171454979241*^9}, {3.941715980722151*^9, 
  3.94171601243222*^9}, {3.943616320562563*^9, 3.9436163387998238`*^9}, {
  3.943616383402289*^9, 3.943616484935484*^9}, {3.943616781513339*^9, 
  3.943616785884983*^9}, {3.943617210933617*^9, 3.9436172809498796`*^9}, {
  3.943699453220043*^9, 3.943699511296702*^9}, {3.948376420739336*^9, 
  3.948376420966544*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"90cff1ef-faa1-489a-aa29-505e4feaab60"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", "0", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", "1", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"3", ",", "2"}], "]"}]}], ")"}], " ", 
     RowBox[{"b", "[", "3", "]"}]}]}], ")"}], " ", 
  RowBox[{"f", "[", 
   RowBox[{"y", "[", "t", "]"}], "]"}], " ", 
  RowBox[{
   SuperscriptBox["f", "\[Prime]",
    MultilineFunction->None], "[", 
   RowBox[{"y", "[", "t", "]"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.943616786358633*^9, 3.943617195127994*^9, {3.943617266386359*^9, 
   3.943617281468481*^9}, 3.9436594315792017`*^9, 3.943698069364191*^9, 
   3.943699511968136*^9, 3.9436995617571793`*^9, 3.948194236882311*^9, 
   3.9481942904061413`*^9, 3.948365053396103*^9, 3.9483669055393543`*^9, 
   3.9483694659554443`*^9, 3.948376422691613*^9, 3.9483779698038073`*^9, 
   3.948378477832179*^9, 3.948378635426714*^9, 3.948382303444182*^9, 
   3.9484544149810953`*^9, 3.948470647271792*^9, 3.948472653606307*^9, 
   3.948472899528265*^9, 3.9484729955941677`*^9, 3.948473189988462*^9, 
   3.9484732457345533`*^9, 3.9487551230361233`*^9, 3.948755167633155*^9, 
   3.948755234693519*^9, 3.948793714497624*^9, 3.94879449851005*^9, 
   3.9488176376461897`*^9, 3.950221354911481*^9, 3.950221635176272*^9, {
   3.950288213899338*^9, 3.950288241917489*^9}, 3.951213651766831*^9, 
   3.95121378216879*^9, 3.951214180072899*^9, 3.97992463441371*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"42a1618b-bc01-4c27-911f-b9080ab64102"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", "0", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", "1", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"3", ",", "0"}], "]"}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"3", ",", "2"}], "]"}]}], ")"}], " ", 
     RowBox[{"b", "[", "3", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.943616786358633*^9, 3.943617195127994*^9, {3.943617266386359*^9, 
   3.943617281468481*^9}, 3.9436594315792017`*^9, 3.943698069364191*^9, 
   3.943699511968136*^9, 3.9436995617571793`*^9, 3.948194236882311*^9, 
   3.9481942904061413`*^9, 3.948365053396103*^9, 3.9483669055393543`*^9, 
   3.9483694659554443`*^9, 3.948376422691613*^9, 3.9483779698038073`*^9, 
   3.948378477832179*^9, 3.948378635426714*^9, 3.948382303444182*^9, 
   3.9484544149810953`*^9, 3.948470647271792*^9, 3.948472653606307*^9, 
   3.948472899528265*^9, 3.9484729955941677`*^9, 3.948473189988462*^9, 
   3.9484732457345533`*^9, 3.9487551230361233`*^9, 3.948755167633155*^9, 
   3.948755234693519*^9, 3.948793714497624*^9, 3.94879449851005*^9, 
   3.9488176376461897`*^9, 3.950221354911481*^9, 3.950221635176272*^9, {
   3.950288213899338*^9, 3.950288241917489*^9}, 3.951213651766831*^9, 
   3.95121378216879*^9, 3.951214180072899*^9, 3.979924634414157*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"02a122b2-5911-4b45-8a6b-37fd55282f5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"eq3", ",", "eq3A", ",", "eq3B"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3", "=", 
   RowBox[{"ExpandAll", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"ser", ",", 
        RowBox[{"h", "^", "3"}]}], "]"}], "-", 
      RowBox[{"coeffs", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], ")"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eq3", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"eq3", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"y", "[", "t", "]"}], "]"}], 
       SuperscriptBox[
        RowBox[{
         RowBox[{"f", "'"}], "[", 
         RowBox[{"y", "[", "t", "]"}], "]"}], "2"]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"f", "[", 
         RowBox[{"y", "[", "t", "]"}], "]"}], "2"], 
       RowBox[{
        RowBox[{"f", "''"}], "[", 
        RowBox[{"y", "[", "t", "]"}], "]"}]}]}], "}"}], ",", "FullSimplify"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq3A", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"eq3", ",", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}], 
     SuperscriptBox[
      RowBox[{
       RowBox[{"f", "'"}], "[", 
       RowBox[{"y", "[", "t", "]"}], "]"}], "2"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq3B", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"eq3", ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"f", "[", 
       RowBox[{"y", "[", "t", "]"}], "]"}], "2"], 
     RowBox[{
      RowBox[{"f", "''"}], "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9423240972686367`*^9, 3.942324108308712*^9}, {
   3.9423241509327106`*^9, 3.942324176894456*^9}, {3.942328746388644*^9, 
   3.942328959083865*^9}, {3.943617294193441*^9, 3.9436174254297657`*^9}, {
   3.943630526241578*^9, 3.9436305711223383`*^9}, {3.943659552128179*^9, 
   3.9436596711821404`*^9}, {3.9436597186164923`*^9, 3.943659777128315*^9}, {
   3.943662642757216*^9, 3.943662667411539*^9}, {3.943662722456377*^9, 
   3.9436627301369658`*^9}, {3.94369919782767*^9, 3.943699257623667*^9}, {
   3.943699304114593*^9, 3.9436993392649603`*^9}, {3.943699372993305*^9, 
   3.94369942629738*^9}, 3.9483764330506477`*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"2f7b266a-6146-400d-bb5f-ae87831798f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "6"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"b", "[", "0", "]"}]}], "+", 
     FractionBox[
      RowBox[{"b", "[", "1", "]"}], "2"], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}], ")"}], " ", 
      RowBox[{"b", "[", "3", "]"}]}]}], ")"}], " ", 
   RowBox[{"f", "[", 
    RowBox[{"y", "[", "t", "]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", 
     RowBox[{"y", "[", "t", "]"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"b", "[", "0", "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"b", "[", "1", "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}], "+", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}], "+", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], ")"}], "2"], " ", 
      RowBox[{"b", "[", "3", "]"}]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"f", "[", 
     RowBox[{"y", "[", "t", "]"}], "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"y", "[", "t", "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.9423241576340303`*^9, {3.9423287787008667`*^9, 3.942328828114588*^9}, {
   3.942328869158338*^9, 3.942328905517918*^9}, {3.942328943019495*^9, 
   3.942328959984272*^9}, 3.942331163819098*^9, 3.9423323383115664`*^9, 
   3.9423330839169483`*^9, 3.942334550780047*^9, 3.942400756071954*^9, 
   3.942401104399004*^9, 3.942401135303382*^9, 3.9424024980363007`*^9, 
   3.9424026940355062`*^9, 3.942402951051437*^9, 3.9424062762732773`*^9, 
   3.942441091343396*^9, 3.94250760545715*^9, 3.9425118332995663`*^9, 
   3.942788350543681*^9, 3.942846847152722*^9, 3.9428551866665173`*^9, 
   3.942857192705949*^9, 3.9428581583323812`*^9, 3.942861027539063*^9, 
   3.942861067149167*^9, 3.943095033855769*^9, 3.943113423369751*^9, 
   3.9431164661317863`*^9, 3.943357381097246*^9, 3.9433580961155167`*^9, 
   3.943362239967496*^9, 3.943438809578937*^9, 3.943438839986834*^9, 
   3.943443865030456*^9, 3.9434496960272713`*^9, {3.9436173194390574`*^9, 
   3.943617346536689*^9}, 3.9436174327007103`*^9, {3.943630542177553*^9, 
   3.943630571667757*^9}, 3.943659458535554*^9, {3.9436595539780817`*^9, 
   3.943659617609948*^9}, 3.943659655086052*^9, 3.943659686514948*^9, {
   3.943659734896541*^9, 3.943659774292047*^9}, {3.9436626252642117`*^9, 
   3.94366266829327*^9}, {3.943662719315917*^9, 3.943662730582962*^9}, 
   3.943698074863776*^9, {3.943699229597402*^9, 3.943699258113566*^9}, {
   3.943699398157782*^9, 3.943699426846407*^9}, 3.9436995634676943`*^9, 
   3.948194237010367*^9, 3.948194290506222*^9, 3.948365053500696*^9, 
   3.948366905639529*^9, 3.9483694660595703`*^9, 3.9483764341997137`*^9, 
   3.948377972173568*^9, 3.948378477897153*^9, 3.948378635495973*^9, 
   3.948382303556678*^9, 3.948454415067707*^9, 3.9484706473388977`*^9, 
   3.9484726555648193`*^9, 3.948472899660932*^9, 3.9484729959648027`*^9, 
   3.948473190053001*^9, 3.948473245898388*^9, 3.948755123162883*^9, 
   3.9487551676935368`*^9, 3.9487552348205214`*^9, 3.9487937146863527`*^9, 
   3.948794498632049*^9, 3.948817637774358*^9, 3.9502213572390614`*^9, 
   3.9502216352413*^9, {3.950288213964917*^9, 3.950288242012281*^9}, 
   3.9512136518297453`*^9, 3.951213782238796*^9, 3.951214180156931*^9, 
   3.979924634448737*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"ef4f4e81-f539-45cc-b21b-d6d91abbfc59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "6"]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"b", "[", "0", "]"}]}], "+", 
  FractionBox[
   RowBox[{"b", "[", "1", "]"}], "2"], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "0"}], "]"}]}], "+", 
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], ")"}], " ", 
   RowBox[{"b", "[", "3", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.9423241576340303`*^9, {3.9423287787008667`*^9, 3.942328828114588*^9}, {
   3.942328869158338*^9, 3.942328905517918*^9}, {3.942328943019495*^9, 
   3.942328959984272*^9}, 3.942331163819098*^9, 3.9423323383115664`*^9, 
   3.9423330839169483`*^9, 3.942334550780047*^9, 3.942400756071954*^9, 
   3.942401104399004*^9, 3.942401135303382*^9, 3.9424024980363007`*^9, 
   3.9424026940355062`*^9, 3.942402951051437*^9, 3.9424062762732773`*^9, 
   3.942441091343396*^9, 3.94250760545715*^9, 3.9425118332995663`*^9, 
   3.942788350543681*^9, 3.942846847152722*^9, 3.9428551866665173`*^9, 
   3.942857192705949*^9, 3.9428581583323812`*^9, 3.942861027539063*^9, 
   3.942861067149167*^9, 3.943095033855769*^9, 3.943113423369751*^9, 
   3.9431164661317863`*^9, 3.943357381097246*^9, 3.9433580961155167`*^9, 
   3.943362239967496*^9, 3.943438809578937*^9, 3.943438839986834*^9, 
   3.943443865030456*^9, 3.9434496960272713`*^9, {3.9436173194390574`*^9, 
   3.943617346536689*^9}, 3.9436174327007103`*^9, {3.943630542177553*^9, 
   3.943630571667757*^9}, 3.943659458535554*^9, {3.9436595539780817`*^9, 
   3.943659617609948*^9}, 3.943659655086052*^9, 3.943659686514948*^9, {
   3.943659734896541*^9, 3.943659774292047*^9}, {3.9436626252642117`*^9, 
   3.94366266829327*^9}, {3.943662719315917*^9, 3.943662730582962*^9}, 
   3.943698074863776*^9, {3.943699229597402*^9, 3.943699258113566*^9}, {
   3.943699398157782*^9, 3.943699426846407*^9}, 3.9436995634676943`*^9, 
   3.948194237010367*^9, 3.948194290506222*^9, 3.948365053500696*^9, 
   3.948366905639529*^9, 3.9483694660595703`*^9, 3.9483764341997137`*^9, 
   3.948377972173568*^9, 3.948378477897153*^9, 3.948378635495973*^9, 
   3.948382303556678*^9, 3.948454415067707*^9, 3.9484706473388977`*^9, 
   3.9484726555648193`*^9, 3.948472899660932*^9, 3.9484729959648027`*^9, 
   3.948473190053001*^9, 3.948473245898388*^9, 3.948755123162883*^9, 
   3.9487551676935368`*^9, 3.9487552348205214`*^9, 3.9487937146863527`*^9, 
   3.948794498632049*^9, 3.948817637774358*^9, 3.9502213572390614`*^9, 
   3.9502216352413*^9, {3.950288213964917*^9, 3.950288242012281*^9}, 
   3.9512136518297453`*^9, 3.951213782238796*^9, 3.951214180156931*^9, 
   3.979924634449471*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"943a694c-a638-4322-ad27-3c99e0316502"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"b", "[", "0", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", "1", "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "0"}], "]"}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}], ")"}], "2"], " ", 
     RowBox[{"b", "[", "3", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.9423241576340303`*^9, {3.9423287787008667`*^9, 3.942328828114588*^9}, {
   3.942328869158338*^9, 3.942328905517918*^9}, {3.942328943019495*^9, 
   3.942328959984272*^9}, 3.942331163819098*^9, 3.9423323383115664`*^9, 
   3.9423330839169483`*^9, 3.942334550780047*^9, 3.942400756071954*^9, 
   3.942401104399004*^9, 3.942401135303382*^9, 3.9424024980363007`*^9, 
   3.9424026940355062`*^9, 3.942402951051437*^9, 3.9424062762732773`*^9, 
   3.942441091343396*^9, 3.94250760545715*^9, 3.9425118332995663`*^9, 
   3.942788350543681*^9, 3.942846847152722*^9, 3.9428551866665173`*^9, 
   3.942857192705949*^9, 3.9428581583323812`*^9, 3.942861027539063*^9, 
   3.942861067149167*^9, 3.943095033855769*^9, 3.943113423369751*^9, 
   3.9431164661317863`*^9, 3.943357381097246*^9, 3.9433580961155167`*^9, 
   3.943362239967496*^9, 3.943438809578937*^9, 3.943438839986834*^9, 
   3.943443865030456*^9, 3.9434496960272713`*^9, {3.9436173194390574`*^9, 
   3.943617346536689*^9}, 3.9436174327007103`*^9, {3.943630542177553*^9, 
   3.943630571667757*^9}, 3.943659458535554*^9, {3.9436595539780817`*^9, 
   3.943659617609948*^9}, 3.943659655086052*^9, 3.943659686514948*^9, {
   3.943659734896541*^9, 3.943659774292047*^9}, {3.9436626252642117`*^9, 
   3.94366266829327*^9}, {3.943662719315917*^9, 3.943662730582962*^9}, 
   3.943698074863776*^9, {3.943699229597402*^9, 3.943699258113566*^9}, {
   3.943699398157782*^9, 3.943699426846407*^9}, 3.9436995634676943`*^9, 
   3.948194237010367*^9, 3.948194290506222*^9, 3.948365053500696*^9, 
   3.948366905639529*^9, 3.9483694660595703`*^9, 3.9483764341997137`*^9, 
   3.948377972173568*^9, 3.948378477897153*^9, 3.948378635495973*^9, 
   3.948382303556678*^9, 3.948454415067707*^9, 3.9484706473388977`*^9, 
   3.9484726555648193`*^9, 3.948472899660932*^9, 3.9484729959648027`*^9, 
   3.948473190053001*^9, 3.948473245898388*^9, 3.948755123162883*^9, 
   3.9487551676935368`*^9, 3.9487552348205214`*^9, 3.9487937146863527`*^9, 
   3.948794498632049*^9, 3.948817637774358*^9, 3.9502213572390614`*^9, 
   3.9502216352413*^9, {3.950288213964917*^9, 3.950288242012281*^9}, 
   3.9512136518297453`*^9, 3.951213782238796*^9, 3.951214180156931*^9, 
   3.9799246344498863`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"4c9a7fed-dddb-46d7-b048-a66c510bb287"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "eq4", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq4", "=", 
   RowBox[{"ExpandAll", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"ser", ",", 
        RowBox[{"h", "^", "4"}]}], "]"}], "-", 
      RowBox[{"coeffs", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], ")"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eq4", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"eq4", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"y", "[", "t", "]"}], "]"}], 
       SuperscriptBox[
        RowBox[{
         RowBox[{"f", "'"}], "[", 
         RowBox[{"y", "[", "t", "]"}], "]"}], "3"]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"f", "[", 
         RowBox[{"y", "[", "t", "]"}], "]"}], "2"], 
       RowBox[{
        RowBox[{"f", "'"}], "[", 
        RowBox[{"y", "[", "t", "]"}], "]"}], 
       RowBox[{
        RowBox[{"f", "''"}], "[", 
        RowBox[{"y", "[", "t", "]"}], "]"}]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"f", "[", 
         RowBox[{"y", "[", "t", "]"}], "]"}], "3"], 
       RowBox[{
        RowBox[{"f", "'''"}], "[", 
        RowBox[{"y", "[", "t", "]"}], "]"}]}]}], "}"}], ",", "FullSimplify"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq4A", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"eq4", ",", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}], 
     SuperscriptBox[
      RowBox[{
       RowBox[{"f", "'"}], "[", 
       RowBox[{"y", "[", "t", "]"}], "]"}], "3"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq4B", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"eq4", ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"f", "[", 
       RowBox[{"y", "[", "t", "]"}], "]"}], "2"], 
     RowBox[{
      RowBox[{"f", "'"}], "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}], 
     RowBox[{
      RowBox[{"f", "''"}], "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq4C", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"eq4", ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"f", "[", 
       RowBox[{"y", "[", "t", "]"}], "]"}], "3"], 
     RowBox[{
      RowBox[{"f", "'''"}], "[", 
      RowBox[{"y", "[", "t", "]"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.942328975714753*^9, 3.942329079543788*^9}, {
   3.942329113673369*^9, 3.942329116288066*^9}, {3.942329212696168*^9, 
   3.942329257822823*^9}, {3.9423292880817966`*^9, 3.942329290075955*^9}, {
   3.9436317923020372`*^9, 3.943631795140339*^9}, {3.94363211707438*^9, 
   3.943632301975992*^9}, {3.943632602845292*^9, 3.943632732435341*^9}, {
   3.9436327674844112`*^9, 3.943632770419621*^9}, {3.943633114653966*^9, 
   3.9436331373050327`*^9}, {3.943633248621464*^9, 3.9436332565026083`*^9}, {
   3.943698146619877*^9, 3.943698414814033*^9}, {3.943698452939494*^9, 
   3.94369849676049*^9}, {3.9436985987983*^9, 3.943698603091484*^9}, {
   3.9436988228143883`*^9, 3.943698846478054*^9}, {3.9436989079507437`*^9, 
   3.9436989160302563`*^9}, {3.943698967233604*^9, 3.943699182826693*^9}, 
   3.9436994307982607`*^9, {3.948376450722528*^9, 3.948376451160329*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"5b106fa8-d75a-456d-8cbc-d7a81446b858"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "24"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"32", " ", 
      RowBox[{"b", "[", "0", "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"b", "[", "1", "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}], ")"}], " ", 
      RowBox[{"b", "[", "3", "]"}]}]}], ")"}], " ", 
   RowBox[{"f", "[", 
    RowBox[{"y", "[", "t", "]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", 
     RowBox[{"y", "[", "t", "]"}], "]"}], "3"]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"32", " ", 
      RowBox[{"b", "[", "0", "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"b", "[", "1", "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"a", "[", 
           RowBox[{"3", ",", "0"}], "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"a", "[", 
             RowBox[{"3", ",", "1"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"a", "[", 
             RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"a", "[", 
             RowBox[{"3", ",", "1"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"a", "[", 
             RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"b", "[", "3", "]"}]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"f", "[", 
     RowBox[{"y", "[", "t", "]"}], "]"}], "2"], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"y", "[", "t", "]"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"y", "[", "t", "]"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "24"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"32", " ", 
      RowBox[{"b", "[", "0", "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"b", "[", "1", "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}], "+", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}], "+", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], ")"}], "3"], " ", 
      RowBox[{"b", "[", "3", "]"}]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"f", "[", 
     RowBox[{"y", "[", "t", "]"}], "]"}], "3"], " ", 
   RowBox[{
    SuperscriptBox["f", 
     TagBox[
      RowBox[{"(", "3", ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"y", "[", "t", "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.943698415260757*^9, 3.943698454670722*^9, 3.94369849733773*^9, 
   3.9436986037573977`*^9, 3.943698846953927*^9, 3.9436990027273083`*^9, {
   3.943699045824662*^9, 3.943699184001049*^9}, 3.943699431327462*^9, 
   3.943699565951775*^9, 3.9481942373723783`*^9, 3.948194290858467*^9, 
   3.94836505385806*^9, 3.948366906003139*^9, 3.948369466419095*^9, 
   3.9483764524345093`*^9, 3.94837797426954*^9, {3.9483784780417023`*^9, 
   3.9483785010590353`*^9}, 3.948378635641123*^9, 3.948382303712082*^9, 
   3.948454415246122*^9, 3.948470647492531*^9, 3.9484726575714827`*^9, 
   3.9484729000401497`*^9, 3.948472996337762*^9, 3.9484731901978483`*^9, 
   3.948473246339096*^9, 3.948755123496399*^9, 3.948755167829034*^9, 
   3.948755235178952*^9, 3.948793715104299*^9, 3.948794498953992*^9, 
   3.948817638143401*^9, 3.950221360221629*^9, 3.950221635386622*^9, {
   3.950288214117721*^9, 3.950288242260147*^9}, 3.951213651978096*^9, 
   3.95121378240023*^9, 3.951214180387332*^9, 3.979924634527752*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"291122b2-5a2a-416d-a813-c8c9ad7a4961"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"32", " ", 
     RowBox[{"b", "[", "0", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", "1", "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "0"}], "]"}]}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"3", ",", "1"}], "]"}]}], ")"}], " ", 
     RowBox[{"b", "[", "3", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.943698415260757*^9, 3.943698454670722*^9, 3.94369849733773*^9, 
   3.9436986037573977`*^9, 3.943698846953927*^9, 3.9436990027273083`*^9, {
   3.943699045824662*^9, 3.943699184001049*^9}, 3.943699431327462*^9, 
   3.943699565951775*^9, 3.9481942373723783`*^9, 3.948194290858467*^9, 
   3.94836505385806*^9, 3.948366906003139*^9, 3.948369466419095*^9, 
   3.9483764524345093`*^9, 3.94837797426954*^9, {3.9483784780417023`*^9, 
   3.9483785010590353`*^9}, 3.948378635641123*^9, 3.948382303712082*^9, 
   3.948454415246122*^9, 3.948470647492531*^9, 3.9484726575714827`*^9, 
   3.9484729000401497`*^9, 3.948472996337762*^9, 3.9484731901978483`*^9, 
   3.948473246339096*^9, 3.948755123496399*^9, 3.948755167829034*^9, 
   3.948755235178952*^9, 3.948793715104299*^9, 3.948794498953992*^9, 
   3.948817638143401*^9, 3.950221360221629*^9, 3.950221635386622*^9, {
   3.950288214117721*^9, 3.950288242260147*^9}, 3.951213651978096*^9, 
   3.95121378240023*^9, 3.951214180387332*^9, 3.979924634528412*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"79fed430-d522-4a11-98f1-16b3d2798b99"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"32", " ", 
     RowBox[{"b", "[", "0", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", "1", "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"a", "[", 
            RowBox[{"3", ",", "1"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"a", "[", 
            RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "0"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"a", "[", 
            RowBox[{"3", ",", "1"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"a", "[", 
            RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"b", "[", "3", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.943698415260757*^9, 3.943698454670722*^9, 3.94369849733773*^9, 
   3.9436986037573977`*^9, 3.943698846953927*^9, 3.9436990027273083`*^9, {
   3.943699045824662*^9, 3.943699184001049*^9}, 3.943699431327462*^9, 
   3.943699565951775*^9, 3.9481942373723783`*^9, 3.948194290858467*^9, 
   3.94836505385806*^9, 3.948366906003139*^9, 3.948369466419095*^9, 
   3.9483764524345093`*^9, 3.94837797426954*^9, {3.9483784780417023`*^9, 
   3.9483785010590353`*^9}, 3.948378635641123*^9, 3.948382303712082*^9, 
   3.948454415246122*^9, 3.948470647492531*^9, 3.9484726575714827`*^9, 
   3.9484729000401497`*^9, 3.948472996337762*^9, 3.9484731901978483`*^9, 
   3.948473246339096*^9, 3.948755123496399*^9, 3.948755167829034*^9, 
   3.948755235178952*^9, 3.948793715104299*^9, 3.948794498953992*^9, 
   3.948817638143401*^9, 3.950221360221629*^9, 3.950221635386622*^9, {
   3.950288214117721*^9, 3.950288242260147*^9}, 3.951213651978096*^9, 
   3.95121378240023*^9, 3.951214180387332*^9, 3.979924634528784*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"afab73f5-cf61-40bb-94d1-5d54034eac19"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"32", " ", 
     RowBox[{"b", "[", "0", "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", "1", "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "0"}], "]"}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}], ")"}], "3"], " ", 
     RowBox[{"b", "[", "3", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.943698415260757*^9, 3.943698454670722*^9, 3.94369849733773*^9, 
   3.9436986037573977`*^9, 3.943698846953927*^9, 3.9436990027273083`*^9, {
   3.943699045824662*^9, 3.943699184001049*^9}, 3.943699431327462*^9, 
   3.943699565951775*^9, 3.9481942373723783`*^9, 3.948194290858467*^9, 
   3.94836505385806*^9, 3.948366906003139*^9, 3.948369466419095*^9, 
   3.9483764524345093`*^9, 3.94837797426954*^9, {3.9483784780417023`*^9, 
   3.9483785010590353`*^9}, 3.948378635641123*^9, 3.948382303712082*^9, 
   3.948454415246122*^9, 3.948470647492531*^9, 3.9484726575714827`*^9, 
   3.9484729000401497`*^9, 3.948472996337762*^9, 3.9484731901978483`*^9, 
   3.948473246339096*^9, 3.948755123496399*^9, 3.948755167829034*^9, 
   3.948755235178952*^9, 3.948793715104299*^9, 3.948794498953992*^9, 
   3.948817638143401*^9, 3.950221360221629*^9, 3.950221635386622*^9, {
   3.950288214117721*^9, 3.950288242260147*^9}, 3.951213651978096*^9, 
   3.95121378240023*^9, 3.951214180387332*^9, 3.97992463452914*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"1c27cda9-fd10-49b7-b6ef-5eae032cc5a8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equation bundle", "Subsection",
 CellChangeTimes->{{3.947959130424803*^9, 
  3.947959134514553*^9}},ExpressionUUID->"e842d87f-eb06-48ac-830c-\
720ef53f134a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"eqs", ",", "vars"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"eq0", "==", "0"}], ",", 
     RowBox[{"eq1", "==", "0"}], ",", 
     RowBox[{"eq2", "==", "0"}], ",", 
     RowBox[{"eq3A", "==", "0"}], ",", 
     RowBox[{"eq3B", "==", "0"}], ",", 
     RowBox[{"eq4A", "==", "0"}], ",", 
     RowBox[{"eq4B", "==", "0"}], ",", 
     RowBox[{"eq4C", "==", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", "0", "]"}], ",", 
     RowBox[{"b", "[", "1", "]"}], ",", 
     RowBox[{"b", "[", "2", "]"}], ",", 
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "0"}], "]"}], ",", 
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allVars", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", "0", "]"}], ",", 
     RowBox[{"b", "[", "1", "]"}], ",", 
     RowBox[{"b", "[", "2", "]"}], ",", 
     RowBox[{"b", "[", "3", "]"}], ",", 
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "0"}], "]"}], ",", 
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947959136942864*^9, 3.947959158681446*^9}, {
   3.948193790628889*^9, 3.948193802053619*^9}, 3.9481942433656187`*^9, 
   3.948194350090794*^9, {3.948194620128992*^9, 3.948194658449588*^9}, {
   3.948369505341724*^9, 3.948369507274589*^9}, {3.948376476281364*^9, 
   3.948376491893165*^9}, 3.9483775152203007`*^9, {3.948377552117113*^9, 
   3.9483775816623983`*^9}, {3.948377979229176*^9, 3.948377985290694*^9}, {
   3.948378506292335*^9, 3.9483785182930098`*^9}, {3.9484726645354347`*^9, 
   3.9484726694663973`*^9}, {3.9484727148792553`*^9, 3.948472729174567*^9}, {
   3.9484729057663317`*^9, 3.948472917945242*^9}, {3.948472959737322*^9, 
   3.948472959970854*^9}, {3.9484732793294764`*^9, 3.9484732986787367`*^9}, {
   3.9484734386160307`*^9, 3.94847347943876*^9}, {3.9484740691038017`*^9, 
   3.9484740698176613`*^9}, {3.948474110148423*^9, 3.948474142367572*^9}, {
   3.948817657247452*^9, 3.948817676821828*^9}, {3.950221383484522*^9, 
   3.950221429481612*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"3958a4eb-ac3d-4a4a-af3e-b62f8e5ab16b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solving Coefficient equations", "Subsection",
 CellChangeTimes->{{3.9415907828385057`*^9, 
  3.94159078973284*^9}},ExpressionUUID->"34cac8d8-028f-41d7-ad32-\
35d24f9dc2ad"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "sol", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sol", "=", 
  RowBox[{"Together", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"eqs", "//.", "aRules"}], "//.", "bRule"}], ")"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sol", "]"}]}], "Input",
 CellChangeTimes->{{3.941590815079658*^9, 3.941590851228389*^9}, {
   3.941591093965704*^9, 3.941591127909042*^9}, {3.941625993056809*^9, 
   3.9416260184765253`*^9}, {3.941626069478271*^9, 3.941626071900105*^9}, {
   3.941626404906417*^9, 3.941626448532159*^9}, {3.9416266027188807`*^9, 
   3.941626629651366*^9}, {3.941627075093586*^9, 3.941627109131734*^9}, {
   3.941627331710923*^9, 3.941627331850708*^9}, {3.941715820612385*^9, 
   3.9417158816163273`*^9}, {3.941715924649847*^9, 3.941715929724568*^9}, {
   3.941716169362948*^9, 3.941716170016708*^9}, {3.941716210947322*^9, 
   3.941716319701474*^9}, {3.9417163616580048`*^9, 3.9417163910428534`*^9}, {
   3.9417164252334547`*^9, 3.9417164341497183`*^9}, 3.9417166762764597`*^9, {
   3.941716716347069*^9, 3.941716720464958*^9}, {3.941718868671617*^9, 
   3.941718870698279*^9}, {3.9417189747292128`*^9, 3.941719002215734*^9}, {
   3.941728318137824*^9, 3.9417283646323*^9}, {3.9417284438325768`*^9, 
   3.9417284627805223`*^9}, {3.941729050298955*^9, 3.9417290508635178`*^9}, {
   3.941733179055389*^9, 3.941733182467952*^9}, {3.942329296799226*^9, 
   3.942329312459*^9}, {3.942329353721286*^9, 3.942329397222616*^9}, {
   3.942329551773361*^9, 3.942329563699321*^9}, {3.9423296435210752`*^9, 
   3.9423297542261868`*^9}, {3.942329805105524*^9, 3.9423298101425*^9}, {
   3.94233006214531*^9, 3.942330073891876*^9}, {3.9424007418097677`*^9, 
   3.9424007444105663`*^9}, {3.942507882048986*^9, 3.9425078856298*^9}, {
   3.94250793582553*^9, 3.94250796171524*^9}, {3.9425079925532637`*^9, 
   3.942507996276778*^9}, {3.942508207050089*^9, 3.9425082095258913`*^9}, {
   3.942847917610484*^9, 3.942847920469029*^9}, {3.942854638655754*^9, 
   3.942854654254364*^9}, {3.943699577552635*^9, 3.943699590794066*^9}, {
   3.948193780788251*^9, 3.948193813748892*^9}, 3.9481942559278097`*^9, {
   3.9481946700187187`*^9, 3.948194691199532*^9}, {3.948195118127204*^9, 
   3.948195135857655*^9}, {3.948195200294648*^9, 3.9481952221785593`*^9}, {
   3.9481955417267847`*^9, 3.948195552935729*^9}, {3.948378307916007*^9, 
   3.948378308857251*^9}, {3.94837854279281*^9, 3.948378546215963*^9}, 
   3.948378599572918*^9, {3.948378736867751*^9, 3.948378787423666*^9}, {
   3.9483788596921873`*^9, 3.9483788674895563`*^9}, {3.948378898323422*^9, 
   3.948378900688365*^9}, 3.94837896228415*^9, {3.948472680191741*^9, 
   3.948472681704317*^9}, {3.948473485711261*^9, 3.9484734976578712`*^9}, {
   3.9502214449714117`*^9, 3.950221457945657*^9}, {3.9502216636648407`*^9, 
   3.950221668307851*^9}, {3.950223535133706*^9, 3.95022353980564*^9}, {
   3.950225484827283*^9, 3.9502255026826143`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"3944ea62-064a-4bea-a7eb-85e3276a9833"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["c3", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "c3"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["c3", "2"]}], "-", 
        SuperscriptBox["c3", "3"]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"b", "[", "0", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"10", " ", "c3"}]}], 
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "c3"}], ")"}]}]]}], ",", 
    RowBox[{
     RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"11", "-", 
       RowBox[{"16", " ", "c3"}]}], 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "c3"}], ")"}]}]]}], ",", 
    RowBox[{
     RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "27"}], "+", 
       RowBox[{"46", " ", "c3"}]}], 
      RowBox[{"24", " ", "c3"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.948194237473353*^9, 3.948194290909453*^9}, 
   3.948194363608201*^9, {3.948194664879023*^9, 3.9481946705181313`*^9}, 
   3.948194704131122*^9, {3.9481951196518507`*^9, 3.9481951387753067`*^9}, {
   3.948195201281101*^9, 3.948195219410829*^9}, 3.94819535023088*^9, {
   3.948195546506331*^9, 3.948195556768786*^9}, 3.948365066271677*^9, 
   3.94836691833256*^9, 3.948369478579319*^9, 3.9483695436001*^9, 
   3.948376524344399*^9, 3.9483775862965527`*^9, 3.948377990687187*^9, 
   3.948378309944231*^9, 3.9483784781353273`*^9, {3.948378523173378*^9, 
   3.948378546930101*^9}, 3.948378600139937*^9, 3.948378635934773*^9, {
   3.948378745286929*^9, 3.948378756932922*^9}, {3.948378862588583*^9, 
   3.948378868846353*^9}, {3.948378960289072*^9, 3.948378983729743*^9}, 
   3.948382330051553*^9, 3.94845443544313*^9, 3.948470668404531*^9, {
   3.948472677780942*^9, 3.9484726829068413`*^9}, {3.948472724374691*^9, 
   3.9484727325850353`*^9}, {3.948472900204484*^9, 3.948472927876264*^9}, 
   3.948472962372126*^9, 3.948473004393632*^9, 3.9484731902412367`*^9, 
   3.948473246399519*^9, 3.94847330377903*^9, {3.948473431767868*^9, 
   3.948473498219386*^9}, 3.9484740721383142`*^9, {3.9484741140345583`*^9, 
   3.948474144887312*^9}, 3.948755125415471*^9, 3.9487551790996227`*^9, 
   3.948755237263789*^9, 3.9487937172042522`*^9, 3.9487945007974653`*^9, 
   3.948817638191184*^9, {3.9488176728251333`*^9, 3.9488176866807327`*^9}, {
   3.950221454574988*^9, 3.950221458392289*^9}, {3.950221635610709*^9, 
   3.950221669036601*^9}, 3.9502235403288527`*^9, {3.950225491255213*^9, 
   3.950225503701764*^9}, {3.9502882142128*^9, 3.950288242343444*^9}, 
   3.9512136520245047`*^9, 3.951213782475297*^9, 3.951214180439363*^9, 
   3.979924634559678*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"28a4dcfb-cf1a-4c73-bb82-743845661cd0"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.948194237473353*^9, 3.948194290909453*^9}, 
   3.948194363608201*^9, {3.948194664879023*^9, 3.9481946705181313`*^9}, 
   3.948194704131122*^9, {3.9481951196518507`*^9, 3.9481951387753067`*^9}, {
   3.948195201281101*^9, 3.948195219410829*^9}, 3.94819535023088*^9, {
   3.948195546506331*^9, 3.948195556768786*^9}, 3.948365066271677*^9, 
   3.94836691833256*^9, 3.948369478579319*^9, 3.9483695436001*^9, 
   3.948376524344399*^9, 3.9483775862965527`*^9, 3.948377990687187*^9, 
   3.948378309944231*^9, 3.9483784781353273`*^9, {3.948378523173378*^9, 
   3.948378546930101*^9}, 3.948378600139937*^9, 3.948378635934773*^9, {
   3.948378745286929*^9, 3.948378756932922*^9}, {3.948378862588583*^9, 
   3.948378868846353*^9}, {3.948378960289072*^9, 3.948378983729743*^9}, 
   3.948382330051553*^9, 3.94845443544313*^9, 3.948470668404531*^9, {
   3.948472677780942*^9, 3.9484726829068413`*^9}, {3.948472724374691*^9, 
   3.9484727325850353`*^9}, {3.948472900204484*^9, 3.948472927876264*^9}, 
   3.948472962372126*^9, 3.948473004393632*^9, 3.9484731902412367`*^9, 
   3.948473246399519*^9, 3.94847330377903*^9, {3.948473431767868*^9, 
   3.948473498219386*^9}, 3.9484740721383142`*^9, {3.9484741140345583`*^9, 
   3.948474144887312*^9}, 3.948755125415471*^9, 3.9487551790996227`*^9, 
   3.948755237263789*^9, 3.9487937172042522`*^9, 3.9487945007974653`*^9, 
   3.948817638191184*^9, {3.9488176728251333`*^9, 3.9488176866807327`*^9}, {
   3.950221454574988*^9, 3.950221458392289*^9}, {3.950221635610709*^9, 
   3.950221669036601*^9}, 3.9502235403288527`*^9, {3.950225491255213*^9, 
   3.950225503701764*^9}, {3.9502882142128*^9, 3.950288242343444*^9}, 
   3.9512136520245047`*^9, 3.951213782475297*^9, 3.951214180439363*^9, 
   3.979924634560156*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"21ca3a51-ff94-4fc8-8356-5bdf57df795c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 756},
WindowMargins->{{1097.25, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
ShowSelection->True,
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
Magnification:>1. Inherited,
FrontEndVersion->"14.2 for Linux x86 (64-bit) (December 26, 2024)",
StyleDefinitions->FrontEnd`FileName[{"Creative"}, "NaturalColor.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"e9fbdf28-66ce-4359-b2d9-587b79f04be9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 486, 7, 64, "Title",ExpressionUUID->"bd2891e3-762e-4ed6-bfa0-da96c85ea728"],
Cell[CellGroupData[{
Cell[933, 26, 310, 5, 74, "Section",ExpressionUUID->"5aba9133-c767-4de9-b9b8-2949b091eee5"],
Cell[CellGroupData[{
Cell[1268, 35, 169, 3, 36, "Subsection",ExpressionUUID->"65674495-7597-48d5-9e0c-37259465e00f"],
Cell[1440, 40, 3120, 90, 346, "Input",ExpressionUUID->"c0762ff5-b130-437c-a104-9829234e40a2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4609, 136, 167, 3, 74, "Section",ExpressionUUID->"db0a2df3-9389-4b0f-8041-68864419a0a5"],
Cell[CellGroupData[{
Cell[4801, 143, 160, 3, 36, "Subsection",ExpressionUUID->"0ec99c0f-36d5-46e6-b158-e14be8cd8e24"],
Cell[4964, 148, 2738, 70, 256, "Input",ExpressionUUID->"f506649c-a0d7-4a98-8619-af03312e6711"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7739, 223, 164, 3, 36, "Subsection",ExpressionUUID->"68e85ca1-591f-444a-b31c-8adc68c07a37"],
Cell[CellGroupData[{
Cell[7928, 230, 1804, 31, 65, "Input",ExpressionUUID->"29192aef-cddf-4791-b7ab-676cc02e5357"],
Cell[9735, 263, 6967, 191, 191, "Output",ExpressionUUID->"85d729a0-f5b7-4ab8-8494-e1893e4cb127"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16751, 460, 308, 9, 38, "Subsection",ExpressionUUID->"5b27607e-14d2-40c8-86a2-aa5b2657ccc9"],
Cell[17062, 471, 791, 19, 116, "Text",ExpressionUUID->"6bbc3535-c2d1-4fe9-b4f3-ea541817bf12"],
Cell[CellGroupData[{
Cell[17878, 494, 1370, 31, 129, "Input",ExpressionUUID->"0669e70e-cbe2-45d2-94f5-e3e51c8bd8b8"],
Cell[19251, 527, 1099, 21, 42, "Output",ExpressionUUID->"155f7380-abdd-4b7c-8fe7-6ad924c4d148"]
}, Open  ]],
Cell[20365, 551, 422, 13, 50, "Text",ExpressionUUID->"1ed5c97e-bc45-493f-80c3-4d9bf3a08578"],
Cell[CellGroupData[{
Cell[20812, 568, 522, 13, 65, "Input",ExpressionUUID->"92a7ccf7-e4f9-4052-a2cd-34ba7169ac63"],
Cell[21337, 583, 917, 17, 42, "Output",ExpressionUUID->"86653458-fe97-4562-990e-3316a71f43f4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22303, 606, 168, 3, 36, "Subsection",ExpressionUUID->"18db3287-728e-4f90-8236-5ba3cefc75ea"],
Cell[CellGroupData[{
Cell[22496, 613, 537, 13, 65, "Input",ExpressionUUID->"b23d8052-4984-4c85-b76c-7583d2e56e97"],
Cell[23036, 628, 2275, 32, 41, "Output",ExpressionUUID->"730f58ff-07f4-4d5f-bc1e-e3139683b3ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25348, 665, 814, 18, 87, "Input",ExpressionUUID->"e8792341-fa40-4d1f-a61b-1138c20d14c0"],
Cell[26165, 685, 2633, 43, 42, "Output",ExpressionUUID->"282280b8-7db2-4873-8222-588e5e31356e"],
Cell[28801, 730, 2517, 39, 42, "Output",ExpressionUUID->"c4bbb3d4-c80a-4718-942c-b93ec660bc83"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31355, 774, 1168, 27, 87, "Input",ExpressionUUID->"90cff1ef-faa1-489a-aa29-505e4feaab60"],
Cell[32526, 803, 1811, 40, 68, "Output",ExpressionUUID->"42a1618b-bc01-4c27-911f-b9080ab64102"],
Cell[34340, 845, 1617, 34, 68, "Output",ExpressionUUID->"02a122b2-5911-4b45-8a6b-37fd55282f5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35994, 884, 2391, 62, 169, "Input",ExpressionUUID->"2f7b266a-6146-400d-bb5f-ae87831798f1"],
Cell[38388, 948, 3943, 86, 70, "Output",ExpressionUUID->"ef4f4e81-f539-45cc-b21b-d6d91abbfc59"],
Cell[42334, 1036, 2757, 49, 69, "Output",ExpressionUUID->"943a694c-a638-4322-ad27-3c99e0316502"],
Cell[45094, 1087, 2923, 53, 68, "Output",ExpressionUUID->"4c9a7fed-dddb-46d7-b048-a66c510bb287"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48054, 1145, 3317, 87, 204, "Input",ExpressionUUID->"5b106fa8-d75a-456d-8cbc-d7a81446b858"],
Cell[51374, 1234, 4501, 124, 178, "Output",ExpressionUUID->"291122b2-5a2a-416d-a813-c8c9ad7a4961"],
Cell[55878, 1360, 1644, 34, 68, "Output",ExpressionUUID->"79fed430-d522-4a11-98f1-16b3d2798b99"],
Cell[57525, 1396, 2400, 57, 68, "Output",ExpressionUUID->"afab73f5-cf61-40bb-94d1-5d54034eac19"],
Cell[59928, 1455, 1719, 36, 68, "Output",ExpressionUUID->"1c27cda9-fd10-49b7-b6ef-5eae032cc5a8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61696, 1497, 163, 3, 36, "Subsection",ExpressionUUID->"e842d87f-eb06-48ac-830c-720ef53f134a"],
Cell[61862, 1502, 2426, 55, 109, "Input",ExpressionUUID->"3958a4eb-ac3d-4a4a-af3e-b62f8e5ab16b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64325, 1562, 178, 3, 36, "Subsection",ExpressionUUID->"34cac8d8-028f-41d7-ad32-35d24f9dc2ad"],
Cell[CellGroupData[{
Cell[64528, 1569, 3076, 47, 87, "Input",ExpressionUUID->"3944ea62-064a-4bea-a7eb-85e3276a9833"],
Cell[67607, 1618, 3225, 73, 70, "Output",ExpressionUUID->"28a4dcfb-cf1a-4c73-bb82-743845661cd0"],
Cell[70835, 1693, 1871, 26, 65, "Output",ExpressionUUID->"21ca3a51-ff94-4fc8-8356-5bdf57df795c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


